Five-loop Anomalous Dimensions of Cubic Scalar Theory from Operator Product Expansion

In this work, we compute the anomalous dimensions of the $\phi^Q$ operator in six-dimensional cubic scalar theory. The renormalization analysis is carried out within the framework of the Operator Product Expansion method, while the ultraviolet divergences of Feynman integrals are evaluated using the graphical function method. Inspired by the intrinsic connection between Wilson coefficients and anomalous dimensions, an algorithm was proposed recently, which provides a practical and systematic framework for calculating the anomalous dimensions of masses, fields, and composite operators, with broad potential applicability to generic quantum field theories. Notably, the HyperlogProcedures package, developed based on the graphical function method, enables the computation of two-point propagator-type integrals, derived herein for capturing ultraviolet divergences, to very high loop orders. With these advanced techniques, we have successfully computed the anomalous dimensions of the $\phi^Q$ operator up to five loops. Furthermore, we present a large $N$ expansion of the scaling dimensions at the Wilson-Fisher fixed point, extended to the $1/N^5$ order. This computation sets a new loop-order record for the anomalous dimension of the $\phi^Q$ operator in cubic scalar theory, while further validating the efficiency and versatility of the proposed algorithm in renormalization analyses.

==> anc/cubic5loopData.txt <==
(* Results  of  5-loop  anomalous  dimensions  of  cubic  scalar  theory *)
(* convention: d=(6-epsilon),  O(n) group, couplings g and h, fields phi and sigma, phiQ operator with charge q *)
(* betaG: beta function of coupling g *)
betaG=-((epsilon g)/2)+1/12 g (-8 g^2-12 g h+h^2+g^2 n)-1/432 g (536 g^4+360 g^3 h+628 g^2 h^2+24 g h^3-13 h^4+86 g^4 n-132 g^3 h n+11 g^2 h^2 n)-1/62208 g (251360 g^6+18000 g^5 h+358480 g^4 h^2+97776 g^3 h^3+9960 g^2 h^4+33612 g h^5-5195 h^6-40688 g^6 n+124704 g^5 h n-53990 g^4 h^2 n-4560 g^3 h^3 n+952 g^2 h^4 n+3662 g^6 n^2-36 g^5 h n^2+3 g^4 h^2 n^2+20736 g^6 zeta[3]+186624 g^5 h zeta[3]-41472 g^4 h^2 zeta[3]+124416 g^3 h^3 zeta[3]+62208 g^2 h^4 zeta[3]-31104 g h^5 zeta[3]+2592 h^6 zeta[3]+129600 g^6 n zeta[3]-155520 g^5 h n zeta[3]+12960 g^4 h^2 n zeta[3])+1/33592320 g (-523401920 g^8+29514720 g^7 h-548390960 g^6 h^2-731075760 g^5 h^3-170153440 g^4 h^4+85483080 g^3 h^5-87130720 g^2 h^6-49721520 g h^7+7215615 h^8+62005440 g^8 n-469100400 g^7 h n+125460320 g^6 h^2 n-207941280 g^5 h^3 n+37898930 g^4 h^4 n+9594480 g^3 h^5 n-1532640 g^2 h^6 n-57676920 g^8 n^2+59990760 g^7 h n^2-24926240 g^6 h^2 n^2+2883240 g^5 h^3 n^2-95505 g^4 h^4 n^2-61550 g^8 n^3+21240 g^7 h n^3-1770 g^6 h^2 n^3+82944 g^8 \[Pi]^4+715392 g^7 h \[Pi]^4+1021248 g^6 h^2 \[Pi]^4+31104 g^5 h^3 \[Pi]^4+300672 g^4 h^4 \[Pi]^4+497664 g^3 h^5 \[Pi]^4+259200 g^2 h^6 \[Pi]^4-233280 g h^7 \[Pi]^4+27216 h^8 \[Pi]^4+787968 g^8 n \[Pi]^4+217728 g^7 h n \[Pi]^4-679104 g^6 h^2 n \[Pi]^4+46656 g^5 h^3 n \[Pi]^4-177552 g^4 h^4 n \[Pi]^4+62208 g^3 h^5 n \[Pi]^4-5184 g^2 h^6 n \[Pi]^4-298080 g^8 n^2 \[Pi]^4+155520 g^7 h n^2 \[Pi]^4-12960 g^6 h^2 n^2 \[Pi]^4+156453120 g^8 zeta[3]-446342400 g^7 h zeta[3]-881902080 g^6 h^2 zeta[3]-351164160 g^5 h^3 zeta[3]-428924160 g^4 h^4 zeta[3]-121461120 g^3 h^5 zeta[3]-31855680 g^2 h^6 zeta[3]-22472640 g h^7 zeta[3]+1360800 h^8 zeta[3]-864846720 g^8 n zeta[3]-148366080 g^7 h n zeta[3]+137272320 g^6 h^2 n zeta[3]-86624640 g^5 h^3 n zeta[3]+17392320 g^4 h^4 n zeta[3]-11275200 g^3 h^5 n zeta[3]+984960 g^2 h^6 n zeta[3]+109797120 g^8 n^2 zeta[3]-86313600 g^7 h n^2 zeta[3]+17016480 g^6 h^2 n^2 zeta[3]-1710720 g^5 h^3 n^2 zeta[3]+64800 g^4 h^4 n^2 zeta[3]+466560 g^8 n^3 zeta[3]-155520 g^7 h n^3 zeta[3]+12960 g^6 h^2 n^3 zeta[3]-410572800 g^8 zeta[5]-391910400 g^7 h zeta[5]+410572800 g^6 h^2 zeta[5]+223948800 g^5 h^3 zeta[5]+18662400 g^4 h^4 zeta[5]-279936000 g^3 h^5 zeta[5]+111974400 g h^7 zeta[5]-9331200 h^8 zeta[5]+559872000 g^8 n zeta[5]+447897600 g^7 h n zeta[5]-298598400 g^6 h^2 n zeta[5]+559872000 g^5 h^3 n zeta[5]-37324800 g^4 h^4 n zeta[5]-9331200 g^8 n^2 zeta[5])-1/33861058560 g (2230895054080 g^10-985401385920 g^9 h+3297763201600 g^8 h^2+765295870080 g^7 h^3+5670886791920 g^6 h^4-1271249290920 g^5 h^5+345287468960 g^4 h^6+77795096820 g^3 h^7+231106200360 g^2 h^8+196654190880 g h^9-27708218160 h^10+141236385360 g^10 n+2101478578080 g^9 h n+3437592665920 g^8 h^2 n-1364225053800 g^7 h^3 n+758140139820 g^6 h^4 n+918188442360 g^5 h^5 n-149187764635 g^4 h^6 n-37028669160 g^3 h^7 n+4390790985 g^2 h^8 n-81714897600 g^10 n^2+355455577680 g^9 h n^2-93383168410 g^8 h^2 n^2-123139198140 g^7 h^3 n^2+64548932455 g^6 h^4 n^2-8395905420 g^5 h^5 n^2+284092725 g^4 h^6 n^2+11615466730 g^10 n^3-10751199480 g^9 h n^3+2836433915 g^8 h^2 n^3-334981080 g^7 h^3 n^3+13496385 g^6 h^4 n^3+8915865 g^10 n^4-2727900 g^9 h n^4+227325 g^8 h^2 n^4+1236404736 g^10 \[Pi]^4-1253024640 g^9 h \[Pi]^4-11434203648 g^8 h^2 \[Pi]^4-11844729792 g^7 h^3 \[Pi]^4-5644090368 g^6 h^4 \[Pi]^4-4786423488 g^5 h^5 \[Pi]^4-2890629504 g^4 h^6 \[Pi]^4-1415885184 g^3 h^7 \[Pi]^4-432317088 g^2 h^8 \[Pi]^4+365374800 g h^9 \[Pi]^4-76898808 h^10 \[Pi]^4-8719389504 g^10 n \[Pi]^4-16584015168 g^9 h n \[Pi]^4+302805216 g^8 h^2 n \[Pi]^4+465937920 g^7 h^3 n \[Pi]^4-1093883616 g^6 h^4 n \[Pi]^4+670166784 g^5 h^5 n \[Pi]^4+98549136 g^4 h^6 n \[Pi]^4-141033312 g^3 h^7 n \[Pi]^4+18402552 g^2 h^8 n \[Pi]^4+1756284768 g^10 n^2 \[Pi]^4+2365070400 g^9 h n^2 \[Pi]^4-1765955520 g^8 h^2 n^2 \[Pi]^4+177339456 g^7 h^3 n^2 \[Pi]^4-23519160 g^6 h^4 n^2 \[Pi]^4+23868432 g^5 h^5 n^2 \[Pi]^4-2508408 g^4 h^6 n^2 \[Pi]^4-326918592 g^10 n^3 \[Pi]^4+235962720 g^9 h n^3 \[Pi]^4-57276072 g^8 h^2 n^3 \[Pi]^4+6422976 g^7 h^3 n^3 \[Pi]^4-254016 g^6 h^4 n^3 \[Pi]^4-816480 g^10 n^4 \[Pi]^4+272160 g^9 h n^4 \[Pi]^4-22680 g^8 h^2 n^4 \[Pi]^4-547430400 g^10 \[Pi]^6-1393459200 g^9 h \[Pi]^6-327628800 g^8 h^2 \[Pi]^6+811814400 g^7 h^3 \[Pi]^6+443750400 g^6 h^4 \[Pi]^6+93312000 g^5 h^5 \[Pi]^6-170035200 g^4 h^6 \[Pi]^6-351475200 g^3 h^7 \[Pi]^6+4147200 g^2 h^8 \[Pi]^6+177292800 g h^9 \[Pi]^6-15552000 h^10 \[Pi]^6+628300800 g^10 n \[Pi]^6+2164838400 g^9 h n \[Pi]^6+393465600 g^8 h^2 n \[Pi]^6-149299200 g^7 h^3 n \[Pi]^6+442713600 g^6 h^4 n \[Pi]^6+307929600 g^5 h^5 n \[Pi]^6+128563200 g^4 h^6 n \[Pi]^6-68428800 g^3 h^7 n \[Pi]^6+5702400 g^2 h^8 n \[Pi]^6+43545600 g^10 n^2 \[Pi]^6-255052800 g^9 h n^2 \[Pi]^6+522028800 g^8 h^2 n^2 \[Pi]^6-217728000 g^7 h^3 n^2 \[Pi]^6+14515200 g^6 h^4 n^2 \[Pi]^6+1555200 g^10 n^3 \[Pi]^6+3413681832960 g^10 zeta[3]-4023175806720 g^9 h zeta[3]+7425622149120 g^8 h^2 zeta[3]+18623476609920 g^7 h^3 zeta[3]+1236381511680 g^6 h^4 zeta[3]+1300235690880 g^5 h^5 zeta[3]+4849795399680 g^4 h^6 zeta[3]-1550312084160 g^3 h^7 zeta[3]+936671843520 g^2 h^8 zeta[3]+384654886560 g h^9 zeta[3]-30859133760 h^10 zeta[3]+8722924318080 g^10 n zeta[3]+1412602934400 g^9 h n zeta[3]+12318124533120 g^8 h^2 n zeta[3]-280074412800 g^7 h^3 n zeta[3]-69517465920 g^6 h^4 n zeta[3]+1726965152640 g^5 h^5 n zeta[3]+466559397360 g^4 h^6 n zeta[3]-102519950400 g^3 h^7 n zeta[3]+3757894560 g^2 h^8 n zeta[3]-141496709760 g^10 n^2 zeta[3]+67596923520 g^9 h n^2 zeta[3]+847621363680 g^8 h^2 n^2 zeta[3]-51083887680 g^7 h^3 n^2 zeta[3]-34871225760 g^6 h^4 n^2 zeta[3]+3432754080 g^5 h^5 n^2 zeta[3]-64592640 g^4 h^6 n^2 zeta[3]+40942752480 g^10 n^3 zeta[3]-24411119040 g^9 h n^3 zeta[3]+4736944800 g^8 h^2 n^3 zeta[3]-348364800 g^7 h^3 n^3 zeta[3]+3492720 g^6 h^4 n^3 zeta[3]+82782000 g^10 n^4 zeta[3]-29937600 g^9 h n^4 zeta[3]+2494800 g^8 h^2 n^4 zeta[3]+451480780800 g^10 zeta[3]^2-1943248527360 g^9 h zeta[3]^2+951244922880 g^8 h^2 zeta[3]^2+2163580554240 g^7 h^3 zeta[3]^2+1298320773120 g^6 h^4 zeta[3]^2-653236254720 g^5 h^5 zeta[3]^2+467157196800 g^4 h^6 zeta[3]^2+70308725760 g^3 h^7 zeta[3]^2+22260510720 g^2 h^8 zeta[3]^2+67016678400 g h^9 zeta[3]^2-5878656000 h^10 zeta[3]^2+1447560253440 g^10 n zeta[3]^2+2302551982080 g^9 h n zeta[3]^2-332379210240 g^8 h^2 n zeta[3]^2+688508190720 g^7 h^3 n zeta[3]^2-436980096000 g^6 h^4 n zeta[3]^2+404216386560 g^5 h^5 n zeta[3]^2+29785190400 g^4 h^6 n zeta[3]^2-17400821760 g^3 h^7 n zeta[3]^2+979776000 g^2 h^8 n zeta[3]^2-708260474880 g^10 n^2 zeta[3]^2+422792939520 g^9 h n^2 zeta[3]^2+46363000320 g^8 h^2 n^2 zeta[3]^2-34331351040 g^7 h^3 n^2 zeta[3]^2+1724405760 g^6 h^4 n^2 zeta[3]^2+352719360 g^10 n^3 zeta[3]^2+3387203205120 g^10 zeta[5]+15031096335360 g^9 h zeta[5]+3352610580480 g^8 h^2 zeta[5]+9294938956800 g^7 h^3 zeta[5]+464805734400 g^6 h^4 zeta[5]+8640958072320 g^5 h^5 zeta[5]-61791206400 g^4 h^6 zeta[5]+1403901434880 g^3 h^7 zeta[5]+395607421440 g^2 h^8 zeta[5]-117592715520 g h^9 zeta[5]+14601928320 h^10 zeta[5]+303482350080 g^10 n zeta[5]+3103851985920 g^9 h n zeta[5]-5547671337600 g^8 h^2 n zeta[5]+7101181301760 g^7 h^3 n zeta[5]+881060302080 g^6 h^4 n zeta[5]-230149382400 g^5 h^5 n zeta[5]-735308824320 g^4 h^6 n zeta[5]+246707596800 g^3 h^7 n zeta[5]-14650917120 g^2 h^8 n zeta[5]+936603803520 g^10 n^2 zeta[5]+534173875200 g^9 h n^2 zeta[5]-1326368494080 g^8 h^2 n^2 zeta[5]+605971860480 g^7 h^3 n^2 zeta[5]-61206606720 g^6 h^4 n^2 zeta[5]+3213665280 g^5 h^5 n^2 zeta[5]-62052480 g^4 h^6 n^2 zeta[5]-13520908800 g^10 n^3 zeta[5]-1763596800 g^9 h n^3 zeta[5]+146966400 g^8 h^2 n^3 zeta[5]-5347930936320 g^10 zeta[7]+982676136960 g^9 h zeta[7]-6839228390400 g^8 h^2 zeta[7]-27006310517760 g^7 h^3 zeta[7]-2933214197760 g^6 h^4 zeta[7]-3664048711680 g^5 h^5 zeta[7]-4073908608000 g^4 h^6 zeta[7]+1664129940480 g^3 h^7 zeta[7]-1412288317440 g^2 h^8 zeta[7]-933295426560 g h^9 zeta[7]+77774618880 h^10 zeta[7]-10384763397120 g^10 n zeta[7]-8760138024960 g^9 h n zeta[7]-10390935985920 g^8 h^2 n zeta[7]-5688657838080 g^7 h^3 n zeta[7]-2075224354560 g^6 h^4 n zeta[7]-4666477132800 g^5 h^5 n zeta[7]+285173602560 g^4 h^6 n zeta[7]+129624364800 g^10 n^2 zeta[7]-2177689328640 g^9 h n^2 zeta[7]+181474110720 g^8 h^2 n^2 zeta[7]);
(* betaH: beta function of coupling h *)
betaH=-((epsilon h)/2)+1/4 (-3 h^3-4 g^3 n+g^2 h n)+1/144 (-125 h^5-24 g^5 n-322 g^4 h n-60 g^3 h^2 n+31 g^2 h^3 n)+1/20736 (-33085 h^7-34224 g^7 n-59408 g^6 h n-25296 g^5 h^2 n-127890 g^4 h^3 n+8688 g^3 h^4 n+6272 g^2 h^5 n-27696 g^7 n^2+38474 g^6 h n^2-11304 g^5 h^2 n^2+789 g^4 h^3 n^2-12960 h^7 zeta[3]-5184 g^6 h n zeta[3]-62208 g^5 h^2 n zeta[3]-44064 g^4 h^3 n zeta[3]+20736 g^3 h^4 n zeta[3])+1/11197440 (-51065475 h^9-102020640 g^9 n-2005040 g^8 h n-336095280 g^7 h^2 n-49438960 g^6 h^3 n-42772200 g^5 h^4 n-222452210 g^4 h^5 n+18535200 g^3 h^6 n+6756480 g^2 h^7 n+34579920 g^9 n^2-131433880 g^8 h n^2+28868160 g^7 h^2 n^2+51335960 g^6 h^3 n^2-18652680 g^5 h^4 n^2+1124085 g^4 h^5 n^2-5156040 g^9 n^3+3532390 g^8 h n^3-736920 g^7 h^2 n^3+49530 g^6 h^3 n^3+58320 h^9 \[Pi]^4-31104 g^9 n \[Pi]^4-243648 g^8 h n \[Pi]^4+466560 g^7 h^2 n \[Pi]^4+430272 g^6 h^3 n \[Pi]^4+31104 g^5 h^4 n \[Pi]^4-53136 g^4 h^5 n \[Pi]^4+108864 g^3 h^6 n \[Pi]^4-28512 g^2 h^7 n \[Pi]^4-186624 g^9 n^2 \[Pi]^4+448416 g^8 h n^2 \[Pi]^4+77760 g^7 h^2 n^2 \[Pi]^4-176256 g^6 h^3 n^2 \[Pi]^4+31104 g^5 h^4 n^2 \[Pi]^4-63387360 h^9 zeta[3]-30585600 g^9 n zeta[3]-173819520 g^8 h n zeta[3]-198443520 g^7 h^2 n zeta[3]-283098240 g^6 h^3 n zeta[3]-41990400 g^5 h^4 n zeta[3]-110937600 g^4 h^5 n zeta[3]-48911040 g^3 h^6 n zeta[3]+6117120 g^2 h^7 n zeta[3]-43856640 g^9 n^2 zeta[3]+19284480 g^8 h n^2 zeta[3]-60963840 g^7 h^2 n^2 zeta[3]+21941280 g^6 h^3 n^2 zeta[3]-7387200 g^5 h^4 n^2 zeta[3]+220320 g^4 h^5 n^2 zeta[3]+5443200 g^9 n^3 zeta[3]-5106240 g^8 h n^3 zeta[3]+1399680 g^7 h^2 n^3 zeta[3]-116640 g^6 h^3 n^3 zeta[3]+18662400 h^9 zeta[5]+55987200 g^9 n zeta[5]+9331200 g^8 h n zeta[5]+223948800 g^7 h^2 n zeta[5]+37324800 g^6 h^3 n zeta[5]-279936000 g^5 h^4 n zeta[5]+74649600 g^4 h^5 n zeta[5]+111974400 g^3 h^6 n zeta[5]-65318400 g^8 h n^2 zeta[5]+111974400 g^7 h^2 n^2 zeta[5])+1/11287019520 (-171447412080 h^11-398858302080 g^11 n-387025407440 g^10 h n+367855921440 g^9 h^2 n-2458102444560 g^8 h^3 n-1011614601480 g^7 h^4 n+552382798380 g^6 h^5 n-500083394580 g^5 h^6 n-807418017665 g^4 h^7 n+76504483860 g^3 h^8 n+22406973855 g^2 h^9 n+126637096320 g^11 n^2-1247370186160 g^10 h n^2+1124735321640 g^9 h^2 n^2-1197126010430 g^8 h^3 n^2+337482169080 g^7 h^4 n^2+155600324705 g^6 h^5 n^2-57654409680 g^5 h^6 n^2+3436586895 g^4 h^7 n^2-140282472960 g^11 n^3+217106441230 g^10 h n^3-124869047940 g^9 h^2 n^3+35446957945 g^8 h^3 n^3-3847103820 g^7 h^4 n^3+131151615 g^6 h^5 n^3-697845960 g^11 n^4+435112335 g^10 h n^4-87595200 g^9 h^2 n^4+5726175 g^8 h^3 n^4+633030552 h^11 \[Pi]^4+705220992 g^11 n \[Pi]^4+1419259968 g^10 h n \[Pi]^4+2762206272 g^9 h^2 n \[Pi]^4+4888048032 g^8 h^3 n \[Pi]^4+2798784576 g^7 h^4 n \[Pi]^4+611724960 g^6 h^5 n \[Pi]^4+911082816 g^5 h^6 n \[Pi]^4+682169040 g^4 h^7 n \[Pi]^4+1450966608 g^3 h^8 n \[Pi]^4-319411512 g^2 h^9 n \[Pi]^4-983803968 g^11 n^2 \[Pi]^4+715944096 g^10 h n^2 \[Pi]^4+2707229952 g^9 h^2 n^2 \[Pi]^4+586522944 g^8 h^3 n^2 \[Pi]^4+440953632 g^7 h^4 n^2 \[Pi]^4+387469656 g^6 h^5 n^2 \[Pi]^4-230301792 g^5 h^6 n^2 \[Pi]^4+20525400 g^4 h^7 n^2 \[Pi]^4+75442752 g^11 n^3 \[Pi]^4+17672256 g^10 h n^3 \[Pi]^4-72612288 g^9 h^2 n^3 \[Pi]^4+55751976 g^8 h^3 n^3 \[Pi]^4-14288400 g^7 h^4 n^3 \[Pi]^4+471744 g^6 h^5 n^3 \[Pi]^4+17418240 g^11 n^4 \[Pi]^4-13517280 g^10 h n^4 \[Pi]^4+3265920 g^9 h^2 n^4 \[Pi]^4-249480 g^8 h^3 n^4 \[Pi]^4-27993600 h^11 \[Pi]^6-248832000 g^11 n \[Pi]^6-292377600 g^10 h n \[Pi]^6-158630400 g^9 h^2 n \[Pi]^6-513734400 g^8 h^3 n \[Pi]^6+329702400 g^7 h^4 n \[Pi]^6+312076800 g^6 h^5 n \[Pi]^6-127526400 g^5 h^6 n \[Pi]^6-103680000 g^4 h^7 n \[Pi]^6-139968000 g^3 h^8 n \[Pi]^6+12960000 g^2 h^9 n \[Pi]^6+192844800 g^11 n^2 \[Pi]^6+87091200 g^10 h n^2 \[Pi]^6-99532800 g^9 h^2 n^2 \[Pi]^6+280454400 g^8 h^3 n^2 \[Pi]^6-227059200 g^7 h^4 n^2 \[Pi]^6-188697600 g^6 h^5 n^2 \[Pi]^6+55987200 g^5 h^6 n^2 \[Pi]^6+18662400 g^11 n^3 \[Pi]^6-88646400 g^10 h n^3 \[Pi]^6+31104000 g^9 h^2 n^3 \[Pi]^6-598719885120 h^11 zeta[3]+359632224000 g^11 n zeta[3]-676819463040 g^10 h n zeta[3]-7283947628160 g^9 h^2 n zeta[3]-1098198622080 g^8 h^3 n zeta[3]+943035488640 g^7 h^4 n zeta[3]-6796663473600 g^6 h^5 n zeta[3]+3136295090880 g^5 h^6 n zeta[3]-2427361156080 g^4 h^7 n zeta[3]-745991376480 g^3 h^8 n zeta[3]+85017431520 g^2 h^9 n zeta[3]-296352846720 g^11 n^2 zeta[3]-2178464077440 g^10 h n^2 zeta[3]-698593351680 g^9 h^2 n^2 zeta[3]+516637245600 g^8 h^3 n^2 zeta[3]-1407625128000 g^7 h^4 n^2 zeta[3]-52479252000 g^6 h^5 n^2 zeta[3]+17255488320 g^5 h^6 n^2 zeta[3]+160392960 g^4 h^7 n^2 zeta[3]+100904952960 g^11 n^3 zeta[3]-85413333600 g^10 h n^3 zeta[3]+41731381440 g^9 h^2 n^3 zeta[3]-17923096800 g^8 h^3 n^3 zeta[3]+5417889120 g^7 h^4 n^3 zeta[3]-443303280 g^6 h^5 n^3 zeta[3]-580245120 g^11 n^4 zeta[3]+620842320 g^10 h n^4 zeta[3]-185068800 g^9 h^2 n^4 zeta[3]+16556400 g^8 h^3 n^4 zeta[3]-69838433280 h^11 zeta[3]^2+41385738240 g^11 n zeta[3]^2-132622479360 g^10 h n zeta[3]^2-488869032960 g^9 h^2 n zeta[3]^2-644261506560 g^8 h^3 n zeta[3]^2-281705195520 g^7 h^4 n zeta[3]^2+140068776960 g^6 h^5 n zeta[3]^2-200579742720 g^5 h^6 n zeta[3]^2-217902182400 g^4 h^7 n zeta[3]^2-33155619840 g^3 h^8 n zeta[3]^2+431101440 g^2 h^9 n zeta[3]^2-186706114560 g^11 n^2 zeta[3]^2-92647618560 g^10 h n^2 zeta[3]^2+120394874880 g^9 h^2 n^2 zeta[3]^2-56239142400 g^8 h^3 n^2 zeta[3]^2-119689436160 g^7 h^4 n^2 zeta[3]^2-11130255360 g^6 h^5 n^2 zeta[3]^2+7054387200 g^5 h^6 n^2 zeta[3]^2-18341406720 g^11 n^3 zeta[3]^2+6231375360 g^10 h n^3 zeta[3]^2+3292047360 g^9 h^2 n^3 zeta[3]^2-495750326400 h^11 zeta[5]-1421302256640 g^11 n zeta[5]-284592268800 g^10 h n zeta[5]-4229732183040 g^9 h^2 n zeta[5]+808115978880 g^8 h^3 n zeta[5]-5757438113280 g^7 h^4 n zeta[5]+121668583680 g^6 h^5 n zeta[5]-2018456133120 g^5 h^6 n zeta[5]-765642689280 g^4 h^7 n zeta[5]+95175440640 g^3 h^8 n zeta[5]-52620503040 g^2 h^9 n zeta[5]-423890288640 g^11 n^2 zeta[5]+1208543898240 g^10 h n^2 zeta[5]-1758266818560 g^9 h^2 n^2 zeta[5]-1599752125440 g^8 h^3 n^2 zeta[5]+556924273920 g^7 h^4 n^2 zeta[5]+244209168000 g^6 h^5 n^2 zeta[5]-117965030400 g^5 h^6 n^2 zeta[5]+551940480 g^4 h^7 n^2 zeta[5]-37388252160 g^11 n^3 zeta[5]+151551751680 g^10 h n^3 zeta[5]-93509821440 g^9 h^2 n^3 zeta[5]+5202610560 g^8 h^3 n^3 zeta[5]+352719360 g^7 h^4 n^3 zeta[5]+969096441600 h^11 zeta[7]+1041932989440 g^11 n zeta[7]+330850759680 g^10 h n zeta[7]+11076093342720 g^9 h^2 n zeta[7]+1181433496320 g^8 h^3 n zeta[7]+3017161405440 g^7 h^4 n zeta[7]+4825729923840 g^6 h^5 n zeta[7]-2454221306880 g^5 h^6 n zeta[7]+3472698458880 g^4 h^7 n zeta[7]+1244393902080 g^3 h^8 n zeta[7]+513559388160 g^11 n^2 zeta[7]+1964117756160 g^10 h n^2 zeta[7]+444426393600 g^9 h^2 n^2 zeta[7]+1517222327040 g^8 h^3 n^2 zeta[7]+1866590853120 g^7 h^4 n^2 zeta[7]);
(* zPhi: Z-factor of  field phi *)
zPhi=1-g^2/(3 epsilon)-(g^2 (-10 g^2-12 g h+h^2+g^2 n))/(36 epsilon^2)+(g^2 (-26 g^2-48 g h+11 h^2+11 g^2 n))/(432 epsilon)-(g^2 (90 g^4+204 g^3 h+93 g^2 h^2+12 g h^3-4 h^4+17 g^4 n-36 g^3 h n+3 g^2 h^2 n+g^4 n^2))/(324 epsilon^3)+(g^2 (1358 g^4+1464 g^3 h+1585 g^2 h^2+54 g h^3-70 h^4+169 g^4 n-534 g^3 h n+55 g^2 h^2 n+11 g^4 n^2))/(3888 epsilon^2)-1/(7776 epsilon^4) g^2 (-2340 g^6-7728 g^5 h-7524 g^4 h^2-2808 g^3 h^3-827 g^2 h^4-96 g h^5+68 h^6-1396 g^6 n-120 g^5 h n+1326 g^4 h^2 n+168 g^3 h^3 n-49 g^2 h^4 n+241 g^6 n^2-216 g^5 h n^2+18 g^4 h^2 n^2+3 g^6 n^3)+1/(93312 epsilon^3) g^2 (-68248 g^6-134016 g^5 h-125208 g^4 h^2-75456 g^3 h^3-10032 g^2 h^4-5784 g h^5+2276 h^6-11936 g^6 n-18696 g^5 h n+32576 g^4 h^2 n+3120 g^3 h^3 n-1199 g^2 h^4 n+3908 g^6 n^2-3984 g^5 h n^2+374 g^4 h^2 n^2+33 g^6 n^3)-1/(116640 epsilon^5) g^2 (39780 g^8+172080 g^7 h+255420 g^6 h^2+170184 g^5 h^3+72135 g^4 h^4+26040 g^3 h^5+7140 g^2 h^6+600 g h^7-884 h^8+42236 g^8 n+61128 g^7 h n-14810 g^6 h^2 n-25560 g^5 h^3 n-7925 g^4 h^4 n-1992 g^3 h^5 n+732 g^2 h^6 n-6529 g^8 n^2-10800 g^7 h n^2+7250 g^6 h^2 n^2+960 g^5 h^3 n^2-250 g^4 h^4 n^2+1079 g^8 n^3-720 g^7 h n^3+60 g^6 h^2 n^3+6 g^8 n^4)+1/(1399680 epsilon^4) g^2 (1748456 g^8+5168928 g^7 h+6161848 g^6 h^2+4774368 g^5 h^3+2115044 g^4 h^4+758376 g^3 h^5+242616 g^2 h^6+72756 g h^7-41380 h^8+697872 g^8 n+1307928 g^7 h n+493232 g^6 h^2 n-939276 g^5 h^3 n-138525 g^4 h^4 n-101064 g^3 h^5 n+27960 g^2 h^6 n-16072 g^8 n^2-396708 g^7 h n^2+214086 g^6 h^2 n^2+22584 g^5 h^3 n^2-6926 g^4 h^4 n^2+20195 g^8 n^3-14580 g^7 h n^3+1320 g^6 h^2 n^3+66 g^8 n^4)+1/(46656 epsilon) g^2 (-9064 g^4-3264 g^3 h-11762 g^2 h^2+942 g h^3+327 h^4-232 g^4 n+2646 g^3 h n-386 g^2 h^2 n+13 g^4 n^2+5184 g^4 zeta[3]+5184 g^2 h^2 zeta[3])+1/(1119744 epsilon^2) g^2 (1129772 g^6+651120 g^5 h+1591692 g^4 h^2+687648 g^3 h^3+72821 g^2 h^4+109008 g h^5-33090 h^6-140740 g^6 n+474696 g^5 h n-397822 g^4 h^2 n-19392 g^3 h^3 n+11411 g^2 h^4 n-11315 g^6 n^2+23352 g^5 h n^2-2608 g^4 h^2 n^2+39 g^6 n^3-103680 g^6 zeta[3]+373248 g^5 h zeta[3]-233280 g^4 h^2 zeta[3]+248832 g^3 h^3 zeta[3]+150336 g^2 h^4 zeta[3]-93312 g h^5 zeta[3]+7776 h^6 zeta[3]+404352 g^6 n zeta[3]-528768 g^5 h n zeta[3]+64800 g^4 h^2 n zeta[3])+1/(16796160 epsilon^3) g^2 (-43707452 g^8-66509808 g^7 h-77405980 g^6 h^2-77050392 g^5 h^3-28391693 g^4 h^4-8961168 g^3 h^5-4921296 g^2 h^6-2461836 g h^7+918710 h^8+2183468 g^8 n-19753728 g^7 h n-13975066 g^6 h^2 n+9549852 g^5 h^3 n+2622409 g^4 h^4 n+1863888 g^3 h^5 n-467280 g^2 h^6 n-3632445 g^8 n^2+8029164 g^7 h n^2-3628990 g^6 h^2 n^2-78096 g^5 h^3 n^2+69424 g^4 h^4 n^2-82323 g^8 n^3+90300 g^7 h n^3-9180 g^6 h^2 n^3+78 g^8 n^4+829440 g^8 zeta[3]-15054336 g^7 h zeta[3]-12260160 g^6 h^2 zeta[3]-3017088 g^5 h^3 zeta[3]-14992128 g^4 h^4 zeta[3]-3639168 g^3 h^5 zeta[3]+1308960 g^2 h^6 zeta[3]+23328 h^8 zeta[3]-15883776 g^8 n zeta[3]+3732480 g^7 h n zeta[3]+12547872 g^6 h^2 n zeta[3]-4074624 g^5 h^3 n zeta[3]+3735072 g^4 h^4 n zeta[3]-933120 g^3 h^5 n zeta[3]+54432 g^2 h^6 n zeta[3]+3172608 g^8 n^2 zeta[3]-2643840 g^7 h n^2 zeta[3]+272160 g^6 h^2 n^2 zeta[3])-1/(67184640 epsilon) g^2 (45479720 g^6-13921200 g^5 h+69645320 g^4 h^2+9552480 g^3 h^3+5283100 g^2 h^4+2298060 g h^5-1022420 h^6-8003240 g^6 n+19727160 g^5 h n-14321580 g^4 h^2 n+177720 g^3 h^3 n+204755 g^2 h^4 n+107060 g^6 n^2+262260 g^5 h n^2-19370 g^4 h^2 n^2+15 g^6 n^3+72576 g^6 \[Pi]^4+186624 g^5 h \[Pi]^4+12960 g^4 h^2 \[Pi]^4+124416 g^3 h^3 \[Pi]^4+49248 g^2 h^4 \[Pi]^4-15552 g h^5 \[Pi]^4+1296 h^6 \[Pi]^4+57024 g^6 n \[Pi]^4-46656 g^5 h n \[Pi]^4-6480 g^4 h^2 n \[Pi]^4-6376320 g^6 zeta[3]+4976640 g^5 h zeta[3]+15189120 g^4 h^2 zeta[3]-8864640 g^3 h^3 zeta[3]+8242560 g^2 h^4 zeta[3]-1710720 g h^5 zeta[3]+343440 h^6 zeta[3]+18247680 g^6 n zeta[3]-13996800 g^5 h n zeta[3]+5171040 g^4 h^2 n zeta[3]+388800 g^3 h^3 n zeta[3]-6480 g^2 h^4 n zeta[3]+233280 g^6 n^2 zeta[3]-77760 g^5 h n^2 zeta[3]+6480 g^4 h^2 n^2 zeta[3]+6480 g^6 n^3 zeta[3]-37324800 g^6 zeta[5]-74649600 g^4 h^2 zeta[5]-18662400 g^2 h^4 zeta[5]-18662400 g^6 n zeta[5])-1/(1007769600 epsilon^2) g^2 (-3548024040 g^8-1303714800 g^7 h-3922409440 g^6 h^2-5069675280 g^5 h^3-1425209180 g^4 h^4+178835160 g^3 h^5-510367150 g^2 h^6-231069330 g h^7+62493800 h^8+574638520 g^8 n-2526556680 g^7 h n+246171240 g^6 h^2 n-501397140 g^5 h^3 n+272092155 g^4 h^4 n+82478670 g^3 h^5 n-21381390 g^2 h^6 n-353068400 g^8 n^2+497221380 g^7 h n^2-218606400 g^6 h^2 n^2+14510790 g^5 h^3 n^2+957190 g^4 h^4 n^2+449215 g^8 n^3+741630 g^7 h n^3-55590 g^6 h^2 n^3+30 g^8 n^4-1192320 g^8 \[Pi]^4-2426112 g^7 h \[Pi]^4+90720 g^6 h^2 \[Pi]^4-2068416 g^5 h^3 \[Pi]^4-1342656 g^4 h^4 \[Pi]^4+886464 g^3 h^5 \[Pi]^4+771120 g^2 h^6 \[Pi]^4-777600 g h^7 \[Pi]^4+92016 h^8 \[Pi]^4+1539648 g^8 n \[Pi]^4+777600 g^7 h n \[Pi]^4-2593296 g^6 h^2 n \[Pi]^4+171072 g^5 h^3 n \[Pi]^4-260496 g^4 h^4 n \[Pi]^4+155520 g^3 h^5 n \[Pi]^4-14256 g^2 h^6 n \[Pi]^4-938304 g^8 n^2 \[Pi]^4+544320 g^7 h n^2 \[Pi]^4-71280 g^6 h^2 n^2 \[Pi]^4+916997760 g^8 zeta[3]-1770439680 g^7 h zeta[3]-3758503680 g^6 h^2 zeta[3]-1474485120 g^5 h^3 zeta[3]-1801854720 g^4 h^4 zeta[3]-534600000 g^3 h^5 zeta[3]-103038480 g^2 h^6 zeta[3]-95916960 g h^7 zeta[3]+7821360 h^8 zeta[3]-3940617600 g^8 n zeta[3]-840430080 g^7 h n zeta[3]+1136449440 g^6 h^2 n zeta[3]-592453440 g^5 h^3 n zeta[3]+166451760 g^4 h^4 n zeta[3]-81570240 g^3 h^5 n zeta[3]+6564240 g^2 h^6 n zeta[3]+555543360 g^8 n^2 zeta[3]-466715520 g^7 h n^2 zeta[3]+86346000 g^6 h^2 n^2 zeta[3]-5482080 g^5 h^3 n^2 zeta[3]+213840 g^4 h^4 n^2 zeta[3]+2430000 g^8 n^3 zeta[3]-1010880 g^7 h n^3 zeta[3]+84240 g^6 h^2 n^3 zeta[3]+12960 g^8 n^4 zeta[3]-858470400 g^8 zeta[5]-671846400 g^7 h zeta[5]+2836684800 g^6 h^2 zeta[5]+2239488000 g^5 h^3 zeta[5]+541209600 g^4 h^4 zeta[5]-895795200 g^3 h^5 zeta[5]+149299200 g^2 h^6 zeta[5]+447897600 g h^7 zeta[5]-37324800 h^8 zeta[5]+2556748800 g^8 n zeta[5]+2687385600 g^7 h n zeta[5]-1455667200 g^6 h^2 n zeta[5]+2463436800 g^5 h^3 n zeta[5]-223948800 g^4 h^4 n zeta[5]-74649600 g^8 n^2 zeta[5])-1/(42326323200 epsilon) g^2 (103314251600 g^8-28136458560 g^7 h+79633713320 g^6 h^2+170178340500 g^5 h^3+28506925720 g^4 h^4-26742159990 g^3 h^5+23323866580 g^2 h^6+5703865755 g h^7-1485842925 h^8-14314790560 g^8 n+122384448900 g^7 h n-47238708160 g^6 h^2 n+35167574190 g^5 h^3 n-7402723545 g^4 h^4 n-1445555685 g^3 h^5 n+385680225 g^2 h^6 n+6873008170 g^8 n^2-8989845900 g^7 h n^2+4020788310 g^6 h^2 n^2-425875905 g^5 h^3 n^2+7981050 g^4 h^4 n^2+6320335 g^8 n^3+7975695 g^7 h n^3-1297275 g^6 h^2 n^3+8715 g^8 n^4+43073856 g^8 \[Pi]^4+263777472 g^7 h \[Pi]^4+349780032 g^6 h^2 \[Pi]^4+91119168 g^5 h^3 \[Pi]^4+246068928 g^4 h^4 \[Pi]^4+35516880 g^3 h^5 \[Pi]^4-4118688 g^2 h^6 \[Pi]^4+18547704 g h^7 \[Pi]^4-3635604 h^8 \[Pi]^4+222173280 g^8 n \[Pi]^4-80777088 g^7 h n \[Pi]^4+108700704 g^6 h^2 n \[Pi]^4-46103904 g^5 h^3 n \[Pi]^4-11199384 g^4 h^4 n \[Pi]^4+3157056 g^3 h^5 n \[Pi]^4+74844 g^2 h^6 n \[Pi]^4-22244544 g^8 n^2 \[Pi]^4+17499888 g^7 h n^2 \[Pi]^4-2041200 g^6 h^2 n^2 \[Pi]^4+1075032 g^5 h^3 n^2 \[Pi]^4-38556 g^4 h^4 n^2 \[Pi]^4+45360 g^8 n^3 \[Pi]^4-81648 g^7 h n^3 \[Pi]^4+6804 g^6 h^2 n^3 \[Pi]^4+4536 g^8 n^4 \[Pi]^4+55987200 g^8 \[Pi]^6+71539200 g^7 h \[Pi]^6+22809600 g^6 h^2 \[Pi]^6+62208000 g^5 h^3 \[Pi]^6+19699200 g^4 h^4 \[Pi]^6+27993600 g^3 h^5 \[Pi]^6+8294400 g^2 h^6 \[Pi]^6-6220800 g h^7 \[Pi]^6+518400 h^8 \[Pi]^6-18662400 g^8 n \[Pi]^6+24883200 g^7 h n \[Pi]^6+2073600 g^6 h^2 n \[Pi]^6-18662400 g^5 h^3 n \[Pi]^6-2073600 g^4 h^4 n \[Pi]^6-1555200 g^8 n^2 \[Pi]^6-21160621440 g^8 zeta[3]-12261352320 g^7 h zeta[3]+256250615040 g^6 h^2 zeta[3]-22510353600 g^5 h^3 zeta[3]+84170378880 g^4 h^4 zeta[3]+6318194400 g^3 h^5 zeta[3]+6974100000 g^2 h^6 zeta[3]+6672274560 g h^7 zeta[3]-447635160 h^8 zeta[3]+139529537280 g^8 n zeta[3]+43287048000 g^7 h n zeta[3]-14078655360 g^6 h^2 n zeta[3]+18302487840 g^5 h^3 n zeta[3]+5307392160 g^4 h^4 n zeta[3]+788311440 g^3 h^5 n zeta[3]-157920840 g^2 h^6 n zeta[3]-12584043360 g^8 n^2 zeta[3]+11660967360 g^7 h n^2 zeta[3]-2299752000 g^6 h^2 n^2 zeta[3]+55520640 g^5 h^3 n^2 zeta[3]+1474200 g^4 h^4 n^2 zeta[3]-124876080 g^8 n^3 zeta[3]+60283440 g^7 h n^3 zeta[3]-6735960 g^6 h^2 n^3 zeta[3]-498960 g^8 n^4 zeta[3]+24455208960 g^8 zeta[3]^2-9640995840 g^7 h zeta[3]^2+18498170880 g^6 h^2 zeta[3]^2+29158133760 g^5 h^3 zeta[3]^2+6976005120 g^4 h^4 zeta[3]^2-9170703360 g^3 h^5 zeta[3]^2+7838208000 g^2 h^6 zeta[3]^2+470292480 g h^7 zeta[3]^2-39191040 h^8 zeta[3]^2+2821754880 g^8 n zeta[3]^2+9405849600 g^7 h n zeta[3]^2+7838208000 g^6 h^2 n zeta[3]^2+7054387200 g^5 h^3 n zeta[3]^2-1254113280 g^4 h^4 n zeta[3]^2-352719360 g^8 n^2 zeta[3]^2+39582950400 g^8 zeta[5]-21006397440 g^7 h zeta[5]+66200198400 g^6 h^2 zeta[5]-231197742720 g^5 h^3 zeta[5]+63371911680 g^4 h^4 zeta[5]+4634340480 g^3 h^5 zeta[5]-228614400 g^2 h^6 zeta[5]-11267424000 g h^7 zeta[5]+1407611520 h^8 zeta[5]-32126855040 g^8 n zeta[5]-196788009600 g^7 h n zeta[5]+128886266880 g^6 h^2 n zeta[5]-58502424960 g^5 h^3 n zeta[5]+6283630080 g^4 h^4 n zeta[5]+97977600 g^3 h^5 n zeta[5]+13063680 g^2 h^6 n zeta[5]+10927768320 g^8 n^2 zeta[5]-3919104000 g^7 h n^2 zeta[5]-207398983680 g^8 zeta[7]-518497459200 g^6 h^2 zeta[7]-233323856640 g^4 h^4 zeta[7]-51849745920 g^2 h^6 zeta[7]-129624364800 g^8 n zeta[7]-103699491840 g^6 h^2 n zeta[7]);
(* zSigma:Z-factor of field sigma *)
zSigma=1+(-h^2-g^2 n)/(6 epsilon)+(5 h^4+4 g^4 n+12 g^3 h n-g^2 h^2 n)/(36 epsilon^2)+(-13 h^4-2 g^4 n-48 g^3 h n+11 g^2 h^2 n)/(432 epsilon)+(-95 h^6-64 g^6 n-240 g^5 h n-204 g^4 h^2 n-156 g^3 h^3 n+34 g^2 h^4 n-68 g^6 n^2+36 g^5 h n^2-3 g^4 h^2 n^2)/(648 epsilon^3)+(341 h^6+368 g^6 n+496 g^5 h n+1322 g^4 h^2 n+292 g^3 h^3 n-124 g^2 h^4 n+154 g^6 n^2-132 g^5 h n^2+11 g^4 h^2 n^2)/(2592 epsilon^2)+1/(3888 epsilon^4) (665 h^8+384 g^8 n+1776 g^7 h n+2584 g^6 h^2 n+1872 g^5 h^3 n+1042 g^4 h^4 n+1260 g^3 h^5 n-343 g^2 h^6 n+736 g^8 n^2+864 g^7 h n^2+206 g^6 h^2 n^2-408 g^5 h^3 n^2+57 g^4 h^4 n^2-88 g^8 n^3+36 g^7 h n^3-3 g^6 h^2 n^3)+1/(31104 epsilon^3) (-8589 h^8-8704 g^8 n-24112 g^7 h n-28616 g^6 h^2 n-30216 g^5 h^3 n-16842 g^4 h^4 n-11480 g^3 h^5 n+3840 g^2 h^6 n-4096 g^8 n^2-15072 g^7 h n^2+3792 g^6 h^2 n^2+2872 g^5 h^3 n^2-509 g^4 h^4 n^2+550 g^8 n^3-264 g^7 h n^3+22 g^6 h^2 n^3)+1/(116640 epsilon^5) (-24605 h^10-12288 g^10 n-68160 g^9 h n-135456 g^8 h^2 n-134016 g^7 h^3 n-90920 g^6 h^4 n-62592 g^5 h^5 n-37650 g^4 h^6 n-55524 g^3 h^7 n+16576 g^2 h^8 n-33056 g^10 n^2-83424 g^9 h n^2-59800 g^8 h^2 n^2-14760 g^7 h^3 n^2-20620 g^6 h^4 n^2+25956 g^5 h^5 n^2-4056 g^4 h^6 n^2-160 g^10 n^3+4200 g^9 h n^3+6670 g^8 h^2 n^3-3780 g^7 h^3 n^3+420 g^6 h^4 n^3-480 g^10 n^4+180 g^9 h n^4-15 g^8 h^2 n^4)+1/(2799360 epsilon^4) (1385819 h^10+1247232 g^10 n+4841664 g^9 h n+7241184 g^8 h^2 n+7663008 g^7 h^3 n+5468696 g^6 h^4 n+3535056 g^5 h^5 n+2721150 g^4 h^6 n+2423376 g^3 h^7 n-806677 g^2 h^8 n+1287392 g^10 n^2+3339168 g^9 h n^2+4006264 g^8 h^2 n^2+887616 g^7 h^3 n^2+98446 g^6 h^4 n^2-901752 g^5 h^5 n^2+159279 g^4 h^6 n^2+247168 g^10 n^3-568992 g^9 h n^3-14266 g^8 h^2 n^3+91440 g^7 h^3 n^3-12135 g^6 h^4 n^3+9702 g^10 n^4-3960 g^9 h n^4+330 g^8 h^2 n^4)+1/(93312 epsilon) (-5195 h^6-8560 g^6 n+1056 g^5 h n-26646 g^4 h^2 n-1560 g^3 h^3 n+952 g^2 h^4 n-2762 g^6 n^2+1152 g^5 h n^2+3 g^4 h^2 n^2+2592 h^6 zeta[3]+5184 g^6 n zeta[3]+12960 g^4 h^2 n zeta[3])+1/(559872 epsilon^2) (129581 h^8+243096 g^8 n+222312 g^7 h n+537136 g^6 h^2 n+358056 g^5 h^3 n+403519 g^4 h^4 n+76392 g^3 h^5 n-39529 g^2 h^6 n-10274 g^8 n^2+297252 g^7 h n^2-156340 g^6 h^2 n^2+9240 g^5 h^3 n^2+1179 g^4 h^4 n^2+1709 g^8 n^3-36 g^7 h n^3+3 g^6 h^2 n^3+9072 h^8 zeta[3]-15552 g^8 n zeta[3]+93312 g^7 h n zeta[3]-72576 g^6 h^2 n zeta[3]+155520 g^5 h^3 n zeta[3]+110160 g^4 h^4 n zeta[3]-93312 g^3 h^5 n zeta[3]+5184 g^2 h^6 n zeta[3]+95904 g^8 n^2 zeta[3]-155520 g^7 h n^2 zeta[3]+12960 g^6 h^2 n^2 zeta[3])+1/(16796160 epsilon^3) (-10178420 h^10-17362176 g^10 n-38271264 g^9 h n-45661896 g^8 h^2 n-63624288 g^7 h^3 n-41507600 g^6 h^4 n-20915016 g^5 h^5 n-29951889 g^4 h^6 n-10419192 g^3 h^7 n+4520539 g^2 h^8 n-3417128 g^10 n^2-19200096 g^9 h n^2-28977910 g^8 h^2 n^2-10597152 g^7 h^3 n^2+8400917 g^6 h^4 n^2+1699284 g^5 h^5 n^2-523473 g^4 h^6 n^2-3697366 g^10 n^3+5899632 g^9 h n^3-2083115 g^8 h^2 n^3+146448 g^7 h^3 n^3+6543 g^6 h^4 n^3+5343 g^10 n^4-180 g^9 h n^4+15 g^8 h^2 n^4-1463184 h^10 zeta[3]-7464960 g^9 h n zeta[3]-11244096 g^8 h^2 n zeta[3]-870912 g^7 h^3 n zeta[3]-14644800 g^6 h^4 n zeta[3]-11228544 g^5 h^5 n zeta[3]-2170800 g^4 h^6 n zeta[3]+2581632 g^3 h^7 n zeta[3]+76464 g^2 h^8 n zeta[3]-6723648 g^10 n^2 zeta[3]-2363904 g^9 h n^2 zeta[3]+8649504 g^8 h^2 n^2 zeta[3]-4385664 g^7 h^3 n^2 zeta[3]+4996080 g^6 h^4 n^2 zeta[3]-1119744 g^5 h^5 n^2 zeta[3]+46656 g^4 h^6 n^2 zeta[3]+1220832 g^10 n^3 zeta[3]-777600 g^9 h n^3 zeta[3]+64800 g^8 h^2 n^3 zeta[3])+1/(67184640 epsilon) (-7215615 h^8-19416400 g^8 n+5043840 g^7 h n-54418640 g^6 h^2 n+1204080 g^5 h^3 n-32313130 g^4 h^4 n-1447080 g^3 h^5 n+1532640 g^2 h^6 n+3029080 g^8 n^2-20857560 g^7 h n^2+11622760 g^6 h^2 n^2-2080080 g^5 h^3 n^2+95505 g^4 h^4 n^2-271330 g^8 n^3+40320 g^7 h n^3+1770 g^6 h^2 n^3-27216 h^8 \[Pi]^4-36288 g^8 n \[Pi]^4-93312 g^7 h n \[Pi]^4-41472 g^6 h^2 n \[Pi]^4-155520 g^5 h^3 n \[Pi]^4-71280 g^4 h^4 n \[Pi]^4+5184 g^2 h^6 n \[Pi]^4-28512 g^8 n^2 \[Pi]^4+12960 g^6 h^2 n^2 \[Pi]^4-1360800 h^8 zeta[3]+1192320 g^8 n zeta[3]-17677440 g^6 h^2 n zeta[3]+5132160 g^5 h^3 n zeta[3]-5158080 g^4 h^4 n zeta[3]+544320 g^3 h^5 n zeta[3]-984960 g^2 h^6 n zeta[3]-9486720 g^8 n^2 zeta[3]+12441600 g^7 h n^2 zeta[3]-7711200 g^6 h^2 n^2 zeta[3]+1166400 g^5 h^3 n^2 zeta[3]-64800 g^4 h^4 n^2 zeta[3]+207360 g^8 n^3 zeta[3]-12960 g^6 h^2 n^3 zeta[3]+9331200 h^8 zeta[5]+18662400 g^8 n zeta[5]+74649600 g^6 h^2 n zeta[5]+37324800 g^4 h^4 n zeta[5]+9331200 g^8 n^2 zeta[5])+1/(2015539200 epsilon^2) (1106309065 h^10+3020385280 g^10 n+2598641280 g^9 h n+4205018640 g^8 h^2 n+10110322080 g^7 h^3 n+3260091760 g^6 h^4 n+1064021040 g^5 h^5 n+4572362530 g^4 h^6 n+456938760 g^3 h^7 n-300174275 g^2 h^8 n-153666480 g^10 n^2+2579657280 g^9 h n^2+2564694720 g^8 h^2 n^2+1203864480 g^7 h^3 n^2-1202292230 g^6 h^4 n^2+164901720 g^5 h^5 n^2+6180705 g^4 h^6 n^2+435468000 g^10 n^3-439733760 g^9 h n^3+169135970 g^8 h^2 n^3-21255480 g^7 h^3 n^3+840735 g^6 h^4 n^3+275610 g^10 n^4-106200 g^9 h n^4+8850 g^8 h^2 n^4+416016 h^10 \[Pi]^4+829440 g^10 n \[Pi]^4+1866240 g^9 h n \[Pi]^4+3789504 g^8 h^2 n \[Pi]^4-559872 g^7 h^3 n \[Pi]^4-103680 g^6 h^4 n \[Pi]^4+1835136 g^5 h^5 n \[Pi]^4+1056240 g^4 h^6 n \[Pi]^4+870912 g^3 h^7 n \[Pi]^4-117936 g^2 h^8 n \[Pi]^4-1643328 g^10 n^2 \[Pi]^4+3234816 g^9 h n^2 \[Pi]^4-189216 g^8 h^2 n^2 \[Pi]^4-186624 g^7 h^3 n^2 \[Pi]^4+2468880 g^6 h^4 n^2 \[Pi]^4-808704 g^5 h^5 n^2 \[Pi]^4+46656 g^4 h^6 n^2 \[Pi]^4+1220832 g^10 n^3 \[Pi]^4-777600 g^9 h n^3 \[Pi]^4+64800 g^8 h^2 n^3 \[Pi]^4+786762720 h^10 zeta[3]-828195840 g^10 n zeta[3]+2050375680 g^9 h n zeta[3]+5954601600 g^8 h^2 n zeta[3]+3989399040 g^7 h^3 n zeta[3]+5213030400 g^6 h^4 n zeta[3]+1236384000 g^5 h^5 n zeta[3]+1331406720 g^4 h^6 n zeta[3]+700928640 g^3 h^7 n zeta[3]-55637280 g^2 h^8 n zeta[3]+3750053760 g^10 n^2 zeta[3]+1721295360 g^9 h n^2 zeta[3]-1763285760 g^8 h^2 n^2 zeta[3]+1495324800 g^7 h^3 n^2 zeta[3]-380959200 g^6 h^4 n^2 zeta[3]+174804480 g^5 h^5 n^2 zeta[3]-10147680 g^4 h^6 n^2 zeta[3]-510986880 g^10 n^3 zeta[3]+362517120 g^9 h n^3 zeta[3]-35393760 g^8 h^2 n^3 zeta[3]-5598720 g^7 h^3 n^3 zeta[3]+1088640 g^6 h^4 n^3 zeta[3]-2073600 g^10 n^4 zeta[3]+777600 g^9 h n^4 zeta[3]-64800 g^8 h^2 n^4 zeta[3]-606528000 h^10 zeta[5]+1045094400 g^10 n zeta[5]-3564518400 g^8 h^2 n zeta[5]-6270566400 g^7 h^3 n zeta[5]-1940889600 g^6 h^4 n zeta[5]+3583180800 g^5 h^5 n zeta[5]-1679616000 g^4 h^6 n zeta[5]-2239488000 g^3 h^7 n zeta[5]+102643200 g^2 h^8 n zeta[5]-2556748800 g^10 n^2 zeta[5]-3135283200 g^9 h n^2 zeta[5]+2043532800 g^8 h^2 n^2 zeta[5]-4478976000 g^7 h^3 n^2 zeta[5]+261273600 g^6 h^4 n^2 zeta[5]+27993600 g^10 n^3 zeta[5])+1/(84652646400 epsilon) (-27708218160 h^10-85947687280 g^10 n+905785440 g^9 h n-85779267840 g^8 h^2 n-389160418920 g^7 h^3 n+2403444540 g^6 h^4 n-1450785420 g^5 h^5 n-133814954875 g^4 h^6 n-9765489300 g^3 h^7 n+4390790985 g^2 h^8 n-3773147840 g^10 n^2-95568311160 g^9 h n^2-32416621930 g^8 h^2 n^2-39245920560 g^7 h^3 n^2+22312751335 g^6 h^4 n^2-5497833600 g^5 h^5 n^2+284092725 g^4 h^6 n^2-11008808230 g^10 n^3+4569602100 g^9 h n^3-190853845 g^8 h^2 n^3-194472180 g^7 h^3 n^3+13496385 g^6 h^4 n^3-23606415 g^10 n^4+3225600 g^9 h n^4+227325 g^8 h^2 n^4-76898808 h^10 \[Pi]^4-17527104 g^10 n \[Pi]^4-263233152 g^9 h n \[Pi]^4-597935520 g^8 h^2 n \[Pi]^4-180605376 g^7 h^3 n \[Pi]^4-618256800 g^6 h^4 n \[Pi]^4-128459520 g^5 h^5 n \[Pi]^4-187327728 g^4 h^6 n \[Pi]^4-44933616 g^3 h^7 n \[Pi]^4+18402552 g^2 h^8 n \[Pi]^4-207766944 g^10 n^2 \[Pi]^4-42021504 g^9 h n^2 \[Pi]^4-179153856 g^8 h^2 n^2 \[Pi]^4+27488160 g^7 h^3 n^2 \[Pi]^4+41345640 g^6 h^4 n^2 \[Pi]^4-6314112 g^5 h^5 n^2 \[Pi]^4-2508408 g^4 h^6 n^2 \[Pi]^4-3302208 g^10 n^3 \[Pi]^4+26181792 g^9 h n^3 \[Pi]^4-22548456 g^8 h^2 n^3 \[Pi]^4+4436208 g^7 h^3 n^3 \[Pi]^4-254016 g^6 h^4 n^3 \[Pi]^4+453600 g^10 n^4 \[Pi]^4-22680 g^8 h^2 n^4 \[Pi]^4-15552000 h^10 \[Pi]^6-55987200 g^10 n \[Pi]^6-62208000 g^9 h n \[Pi]^6-71020800 g^8 h^2 n \[Pi]^6-99532800 g^7 h^3 n \[Pi]^6-50803200 g^6 h^4 n \[Pi]^6-111974400 g^5 h^5 n \[Pi]^6-20736000 g^4 h^6 n \[Pi]^6+5702400 g^2 h^8 n \[Pi]^6+18662400 g^10 n^2 \[Pi]^6-49766400 g^9 h n^2 \[Pi]^6-518400 g^8 h^2 n^2 \[Pi]^6+14515200 g^6 h^4 n^2 \[Pi]^6+1555200 g^10 n^3 \[Pi]^6-30859133760 h^10 zeta[3]+17221196160 g^10 n zeta[3]+6825772800 g^9 h n zeta[3]-417186080640 g^8 h^2 n zeta[3]+16321979520 g^7 h^3 n zeta[3]-289961622720 g^6 h^4 n zeta[3]+58969995840 g^5 h^5 n zeta[3]-69174498960 g^4 h^6 n zeta[3]-54168276960 g^3 h^7 n zeta[3]+3757894560 g^2 h^8 n zeta[3]-130084133760 g^10 n^2 zeta[3]-52622680320 g^9 h n^2 zeta[3]+30037482720 g^8 h^2 n^2 zeta[3]-74355744960 g^7 h^3 n^2 zeta[3]-10085977440 g^6 h^4 n^2 zeta[3]+2958923520 g^5 h^5 n^2 zeta[3]-64592640 g^4 h^6 n^2 zeta[3]+11325938400 g^10 n^3 zeta[3]-8381439360 g^9 h n^3 zeta[3]+2315809440 g^8 h^2 n^3 zeta[3]-284407200 g^7 h^3 n^3 zeta[3]+3492720 g^6 h^4 n^3 zeta[3]+6214320 g^10 n^4 zeta[3]-10886400 g^9 h n^4 zeta[3]+2494800 g^8 h^2 n^4 zeta[3]-5878656000 h^10 zeta[3]^2-21633454080 g^10 n zeta[3]^2+13168189440 g^9 h n zeta[3]^2-33900249600 g^8 h^2 n zeta[3]^2-65840947200 g^7 h^3 n zeta[3]^2-18733317120 g^6 h^4 n zeta[3]^2+22574039040 g^5 h^5 n zeta[3]^2-32293416960 g^4 h^6 n zeta[3]^2-5643509760 g^3 h^7 n zeta[3]^2+979776000 g^2 h^8 n zeta[3]^2-2821754880 g^10 n^2 zeta[3]^2-13168189440 g^9 h n^2 zeta[3]^2-21359116800 g^8 h^2 n^2 zeta[3]^2-5643509760 g^7 h^3 n^2 zeta[3]^2+1724405760 g^6 h^4 n^2 zeta[3]^2+352719360 g^10 n^3 zeta[3]^2+14601928320 h^10 zeta[5]-54410227200 g^10 n zeta[5]+47617113600 g^9 h n zeta[5]-150921429120 g^8 h^2 n zeta[5]+555493800960 g^7 h^3 n zeta[5]-218588025600 g^6 h^4 n zeta[5]-1254113280 g^5 h^5 n zeta[5]+17603308800 g^4 h^6 n zeta[5]+76559696640 g^3 h^7 n zeta[5]-14650917120 g^2 h^8 n zeta[5]+32322810240 g^10 n^2 zeta[5]+214492561920 g^9 h n^2 zeta[5]-159690424320 g^8 h^2 n^2 zeta[5]+138168011520 g^7 h^3 n^2 zeta[5]-31107888000 g^6 h^4 n^2 zeta[5]+2469035520 g^5 h^5 n^2 zeta[5]-62052480 g^4 h^6 n^2 zeta[5]-3879912960 g^10 n^3 zeta[5]+2351462400 g^9 h n^3 zeta[5]+146966400 g^8 h^2 n^3 zeta[5]+77774618880 h^10 zeta[7]+207398983680 g^10 n zeta[7]+907370553600 g^8 h^2 n zeta[7]+699971569920 g^6 h^4 n zeta[7]+285173602560 g^4 h^6 n zeta[7]+129624364800 g^10 n^2 zeta[7]+181474110720 g^8 h^2 n^2 zeta[7]);
(* deltaQ:scaling  dimension  of  operator  phiQ *)
deltaQ=-q (-((2 g^2)/3)+1/108 g^2 (-26 g^2-3 g h+8 h^2+8 g^2 n)+(g^2 q)/2-1/144 g^2 (10 g^2+36 g h+7 h^2+7 g^2 n) q+1/12 g^3 (3 g+2 h) q^2+1/8 g^4 (2 g^2+2 g h+h^2) q^3+1/64 g^5 (21 g^3+28 g^2 h+20 g h^2+8 h^3) q^4+1/48 g^6 (24 g^4+40 g^3 h+36 g^2 h^2+21 g h^3+7 h^4) q^5-1/288 g^3 q^2 (272 g^3+40 g^2 h+305 g h^2-35 h^3-35 g^3 n+11 g^2 h n-288 g^3 zeta[3]-288 g h^2 zeta[3]+48 h^3 zeta[3]+48 g^3 n zeta[3])-1/10368 g^2 q (-35200 g^4+14712 g^3 h-40130 g^2 h^2+6000 g h^3+143 h^4+5576 g^4 n+564 g^3 h n-238 g^2 h^2 n+33 g^4 n^2+31104 g^4 zeta[3]-10368 g^3 h zeta[3]+36288 g^2 h^2 zeta[3]-5184 g h^3 zeta[3]-5184 g^4 n zeta[3])+1/15552 g^2 (-46532 g^4+18708 g^3 h-51550 g^2 h^2+7581 g h^3+378 h^4+6358 g^4 n+2763 g^3 h n-550 g^2 h^2 n+56 g^4 n^2+33696 g^4 zeta[3]-15552 g^3 h zeta[3]+41472 g^2 h^2 zeta[3]-5184 g h^3 zeta[3]-5184 g^4 n zeta[3])+1/576 g^4 q^3 (168 g^4-2452 g^3 h-394 g^2 h^2-796 g h^3+107 h^4+102 g^4 n+92 g^3 h n-25 g^2 h^2 n+5544 g^4 zeta[3]-7776 g^3 h zeta[3]+5472 g^2 h^2 zeta[3]-912 g h^3 zeta[3]+96 h^4 zeta[3]+96 g^4 n zeta[3]-144 g^3 h n zeta[3]-6240 g^4 zeta[5]+11520 g^3 h zeta[5]-5760 g^2 h^2 zeta[5]+1920 g h^3 zeta[5]-240 h^4 zeta[5]-240 g^4 n zeta[5])-1/155520 g^3 q^2 (1330200 g^5-3386600 g^4 h+404020 g^3 h^2-943370 g^2 h^3+316480 g h^4-43830 h^5-21900 g^5 n+262590 g^4 h n-86825 g^3 h^2 n+9920 g^2 h^3 n-1035 g^5 n^2+590 g^4 h n^2+1728 g^5 \[Pi]^4+2592 g^4 h \[Pi]^4+936 g^3 h^2 \[Pi]^4+1584 g^2 h^3 \[Pi]^4+288 g h^4 \[Pi]^4-144 h^5 \[Pi]^4-504 g^5 n \[Pi]^4+432 g^4 h n \[Pi]^4-540 g^3 h^2 n \[Pi]^4+72 g^2 h^3 n \[Pi]^4+36 g^5 n^2 \[Pi]^4+8013600 g^5 zeta[3]-14536800 g^4 h zeta[3]+8666640 g^3 h^2 zeta[3]-1988640 g^2 h^3 zeta[3]+257760 g h^4 zeta[3]+56880 h^5 zeta[3]+128880 g^5 n zeta[3]-185760 g^4 h n zeta[3]+126360 g^3 h^2 n zeta[3]-18720 g^2 h^3 n zeta[3]-6120 g^5 n^2 zeta[3]-10886400 g^5 zeta[5]+19828800 g^4 h zeta[5]-10627200 g^3 h^2 zeta[5]+2980800 g^2 h^3 zeta[5]-648000 g h^4 zeta[5]-129600 g^5 n zeta[5])+1/11197440 g^2 q (311742920 g^6-502380720 g^5 h+190058560 g^4 h^2-113477040 g^3 h^3+71751540 g^2 h^4-9597600 g h^5-584780 h^6-34286960 g^6 n+69400920 g^5 h n-30706940 g^4 h^2 n+3192480 g^3 h^3 n+85135 g^2 h^4 n+196220 g^6 n^2+158280 g^5 h n^2+870 g^4 h^2 n^2-2565 g^6 n^3+383616 g^6 \[Pi]^4+549504 g^5 h \[Pi]^4+67392 g^4 h^2 \[Pi]^4+456192 g^3 h^3 \[Pi]^4+111456 g^2 h^4 \[Pi]^4-46656 g h^5 \[Pi]^4+1296 h^6 \[Pi]^4-75168 g^6 n \[Pi]^4+67392 g^5 h n \[Pi]^4-123120 g^4 h^2 n \[Pi]^4+15552 g^3 h^3 n \[Pi]^4+7776 g^6 n^2 \[Pi]^4+948309120 g^6 zeta[3]-2026529280 g^5 h zeta[3]+1198540800 g^4 h^2 zeta[3]-320008320 g^3 h^3 zeta[3]+67599360 g^2 h^4 zeta[3]+12208320 g h^5 zeta[3]+187920 h^6 zeta[3]+51891840 g^6 n zeta[3]-36961920 g^5 h n zeta[3]+34123680 g^4 h^2 n zeta[3]-3888000 g^3 h^3 n zeta[3]-6480 g^2 h^4 n zeta[3]-1088640 g^6 n^2 zeta[3]-77760 g^5 h n^2 zeta[3]+6480 g^4 h^2 n^2 zeta[3]+6480 g^6 n^3 zeta[3]-1446336000 g^6 zeta[5]+2771366400 g^5 h zeta[5]-1595635200 g^4 h^2 zeta[5]+419904000 g^3 h^3 zeta[5]-163296000 g^2 h^4 zeta[5]-32659200 g^6 n zeta[5]-18662400 g^5 h n zeta[5])-1/8398080 g^2 (178551380 g^6-229465440 g^5 h+135018050 g^4 h^2-42333600 g^3 h^3+39604570 g^2 h^4-4256865 g h^5-694190 h^6-25046270 g^6 n+44143980 g^5 h n-22286550 g^4 h^2 n+1903110 g^3 h^3 n+115040 g^2 h^4 n+229820 g^6 n^2+152415 g^5 h n^2-4190 g^4 h^2 n^2-1920 g^6 n^3+212544 g^6 \[Pi]^4+318816 g^5 h \[Pi]^4+3240 g^4 h^2 \[Pi]^4+287712 g^3 h^3 \[Pi]^4+80352 g^2 h^4 \[Pi]^4-31104 g h^5 \[Pi]^4+1296 h^6 \[Pi]^4-14904 g^6 n \[Pi]^4+15552 g^5 h n \[Pi]^4-64800 g^4 h^2 n \[Pi]^4+7776 g^3 h^3 n \[Pi]^4+3888 g^6 n^2 \[Pi]^4+357734880 g^6 zeta[3]-847039680 g^5 h zeta[3]+514486080 g^4 h^2 zeta[3]-148132800 g^3 h^3 zeta[3]+40240800 g^2 h^4 zeta[3]+5657040 g h^5 zeta[3]+226800 h^6 zeta[3]+37920960 g^6 n zeta[3]-23289120 g^5 h n zeta[3]+20062080 g^4 h^2 n zeta[3]-1807920 g^3 h^3 n zeta[3]-6480 g^2 h^4 n zeta[3]-427680 g^6 n^2 zeta[3]-77760 g^5 h n^2 zeta[3]+6480 g^4 h^2 n^2 zeta[3]+6480 g^6 n^3 zeta[3]-597196800 g^6 zeta[5]+1175731200 g^5 h zeta[5]-725500800 g^4 h^2 zeta[5]+181958400 g^3 h^3 zeta[5]-95644800 g^2 h^4 zeta[5]-25660800 g^6 n zeta[5]-13996800 g^5 h n zeta[5])+1/4608 g^5 q^4 (-504 g^5-21536 g^4 h-47541 g^3 h^2-3223 g^2 h^3-9810 g h^4+1282 h^5+1407 g^5 n+1915 g^4 h n+978 g^3 h^2 n-266 g^2 h^3 n+108288 g^5 zeta[3]-123840 g^4 h zeta[3]+28608 g^3 h^2 zeta[3]+40608 g^2 h^3 zeta[3]-12480 g h^4 zeta[3]+2112 h^5 zeta[3]+1824 g^5 n zeta[3]+960 g^4 h n zeta[3]-1728 g^3 h^2 n zeta[3]-192000 g^5 zeta[5]+483840 g^4 h zeta[5]-399360 g^3 h^2 zeta[5]+168960 g^2 h^3 zeta[5]-26880 g h^4 zeta[5]+1536 h^5 zeta[5]+1536 g^5 n zeta[5]-3840 g^4 h n zeta[5]+75264 g^5 zeta[7]-322560 g^4 h zeta[7]+430080 g^3 h^2 zeta[7]-215040 g^2 h^3 zeta[7]+53760 g h^4 zeta[7]-5376 h^5 zeta[7]-5376 g^5 n zeta[7])-1/8709120 g^4 q^3 (-203999040 g^6+493036320 g^5 h-938664300 g^4 h^2+236405190 g^3 h^3-125525295 g^2 h^4+30819285 g h^5-4261110 h^6+24819480 g^6 n+1269450 g^5 h n+24886365 g^4 h^2 n-8640660 g^3 h^3 n+994665 g^2 h^4 n-251370 g^6 n^2-21945 g^5 h n^2+40005 g^4 h^2 n^2+931392 g^6 \[Pi]^4+254016 g^5 h \[Pi]^4-1141560 g^4 h^2 \[Pi]^4+897624 g^3 h^3 \[Pi]^4+36792 g^2 h^4 \[Pi]^4-40572 g h^5 \[Pi]^4+8064 h^6 \[Pi]^4-345240 g^6 n \[Pi]^4+551880 g^5 h n \[Pi]^4-292320 g^4 h^2 n \[Pi]^4+44856 g^3 h^3 n \[Pi]^4-4032 g^2 h^4 n \[Pi]^4-6552 g^6 n^2 \[Pi]^4+3780 g^5 h n^2 \[Pi]^4-166400 g^6 \[Pi]^6+19200 g^5 h \[Pi]^6+308800 g^4 h^2 \[Pi]^6-131200 g^3 h^3 \[Pi]^6+16000 g^2 h^4 \[Pi]^6+12800 g h^5 \[Pi]^6-3200 h^6 \[Pi]^6+72000 g^6 n \[Pi]^6-115200 g^5 h n \[Pi]^6+58400 g^4 h^2 n \[Pi]^6-16000 g^3 h^3 n \[Pi]^6+1600 g^2 h^4 n \[Pi]^6+800 g^6 n^2 \[Pi]^6+1027212480 g^6 zeta[3]-2415389760 g^5 h zeta[3]+785675520 g^4 h^2 zeta[3]+644792400 g^3 h^3 zeta[3]-290833200 g^2 h^4 zeta[3]+58416120 g h^5 zeta[3]-7922880 h^6 zeta[3]+88885440 g^6 n zeta[3]-93638160 g^5 h n zeta[3]+54371520 g^4 h^2 n zeta[3]-21939120 g^3 h^3 n zeta[3]+1028160 g^2 h^4 n zeta[3]+2162160 g^6 n^2 zeta[3]-793800 g^5 h n^2 zeta[3]-332881920 g^6 zeta[3]^2+325140480 g^5 h zeta[3]^2+18748800 g^4 h^2 zeta[3]^2-165715200 g^3 h^3 zeta[3]^2+53948160 g^2 h^4 zeta[3]^2-9676800 g h^5 zeta[3]^2+3870720 h^6 zeta[3]^2+17781120 g^6 n zeta[3]^2-43545600 g^5 h n zeta[3]^2+35138880 g^4 h^2 n zeta[3]^2-5322240 g^3 h^3 n zeta[3]^2+241920 g^2 h^4 n zeta[3]^2-786240 g^6 n^2 zeta[3]^2-4262025600 g^6 zeta[5]+9245577600 g^5 h zeta[5]-8087688000 g^4 h^2 zeta[5]+3219955200 g^3 h^3 zeta[5]-520732800 g^2 h^4 zeta[5]+4838400 g h^5 zeta[5]+10281600 h^6 zeta[5]-170856000 g^6 n zeta[5]+227404800 g^5 h n zeta[5]-157399200 g^4 h^2 n zeta[5]+53827200 g^3 h^3 n zeta[5]-3931200 g^2 h^4 n zeta[5]-1360800 g^6 n^2 zeta[5]+3878824320 g^6 zeta[7]-7648421760 g^5 h zeta[7]+8072628480 g^4 h^2 zeta[7]-4061715840 g^3 h^3 zeta[7]+899216640 g^2 h^4 zeta[7]-101606400 g h^5 zeta[7]-21591360 g^6 n zeta[7])+1/156764160 g^3 q^2 (-28617942080 g^7+66615451000 g^6 h-72022440980 g^5 h^2+25207489370 g^4 h^3-7913662400 g^3 h^4+2697209690 g^2 h^5-866894525 g h^6+127838480 h^7+2328578420 g^7 n-609854910 g^6 h n+1292867800 g^5 h^2 n-789616765 g^4 h^3 n+251249110 g^3 h^4 n-27268710 g^2 h^5 n+66976840 g^7 n^2-83574785 g^6 h n^2+23775255 g^5 h^2 n^2-1231055 g^4 h^3 n^2-206640 g^7 n^3-1155 g^6 h n^3+86655744 g^7 \[Pi]^4-8630496 g^6 h \[Pi]^4-157706640 g^5 h^2 \[Pi]^4+89590536 g^4 h^3 \[Pi]^4-2638440 g^3 h^4 \[Pi]^4-5032440 g^2 h^5 \[Pi]^4+1019592 g h^6 \[Pi]^4+654948 h^7 \[Pi]^4-39375504 g^7 n \[Pi]^4+62583192 g^6 h n \[Pi]^4-34505352 g^5 h^2 n \[Pi]^4+9356760 g^4 h^3 n \[Pi]^4+25956 g^3 h^4 n \[Pi]^4-292572 g^2 h^5 n \[Pi]^4-552384 g^7 n^2 \[Pi]^4+619920 g^6 h n^2 \[Pi]^4-363636 g^5 h^2 n^2 \[Pi]^4+45864 g^4 h^3 n^2 \[Pi]^4+8568 g^7 n^3 \[Pi]^4-19353600 g^7 \[Pi]^6+1814400 g^6 h \[Pi]^6+34516800 g^5 h^2 \[Pi]^6-16840800 g^4 h^3 \[Pi]^6+849600 g^3 h^4 \[Pi]^6+957600 g^2 h^5 \[Pi]^6-576000 g h^6 \[Pi]^6+8798400 g^7 n \[Pi]^6-12938400 g^6 h n \[Pi]^6+6552000 g^5 h^2 n \[Pi]^6-2023200 g^4 h^3 n \[Pi]^6+288000 g^3 h^4 n \[Pi]^6+28800 g^7 n^2 \[Pi]^6+18774927360 g^7 zeta[3]-131647844160 g^6 h zeta[3]+86669543520 g^5 h^2 zeta[3]+29187451440 g^4 h^3 zeta[3]-19035611280 g^3 h^4 zeta[3]+6029094960 g^2 h^5 zeta[3]-1708993440 g h^6 zeta[3]-131957280 h^7 zeta[3]+11807238240 g^7 n zeta[3]-10190925360 g^6 h n zeta[3]+7434367920 g^5 h^2 n zeta[3]-4098800160 g^4 h^3 n zeta[3]+92204280 g^3 h^4 n zeta[3]+56231280 g^2 h^5 n zeta[3]+230892480 g^7 n^2 zeta[3]+9964080 g^6 h n^2 zeta[3]+11075400 g^5 h^2 n^2 zeta[3]-2935800 g^4 h^3 n^2 zeta[3]-624960 g^7 n^3 zeta[3]+158760 g^6 h n^3 zeta[3]-37623398400 g^7 zeta[3]^2+42097708800 g^6 h zeta[3]^2+3275717760 g^5 h^2 zeta[3]^2-18613022400 g^4 h^3 zeta[3]^2+6421887360 g^3 h^4 zeta[3]^2-937863360 g^2 h^5 zeta[3]^2+161118720 g h^6 zeta[3]^2+2489719680 g^7 n zeta[3]^2-4818864960 g^6 h n zeta[3]^2+3195158400 g^5 h^2 n zeta[3]^2-692919360 g^4 h^3 n zeta[3]^2+95800320 g^3 h^4 n zeta[3]^2-67495680 g^7 n^2 zeta[3]^2-281096282880 g^7 zeta[5]+604360310400 g^6 h zeta[5]-524524351680 g^5 h^2 zeta[5]+224371697760 g^4 h^3 zeta[5]-33871763520 g^3 h^4 zeta[5]-886062240 g^2 h^5 zeta[5]+1655277120 g h^6 zeta[5]-65227680 h^7 zeta[5]-18074871360 g^7 n zeta[5]+25353609120 g^6 h n zeta[5]-17180916480 g^5 h^2 n zeta[5]+7108002720 g^4 h^3 n zeta[5]-694824480 g^3 h^4 n zeta[5]-9707040 g^2 h^5 n zeta[5]-258552000 g^7 n^2 zeta[5]+80559360 g^6 h n^2 zeta[5]-9344160 g^5 h^2 n^2 zeta[5]+544320 g^4 h^3 n^2 zeta[5]-362880 g^7 n^3 zeta[5]+359930511360 g^7 zeta[7]-591219699840 g^6 h zeta[7]+486011352960 g^5 h^2 zeta[7]-255865236480 g^4 h^3 zeta[7]+55941943680 g^3 h^4 zeta[7]-7841473920 g^2 h^5 zeta[7]+1440270720 g h^6 zeta[7]-5898251520 g^7 n zeta[7]-114307200 g^6 h n zeta[7])-1/16930529280 g^2 (4338349887200 g^8-8380291770480 g^7 h+7444355044280 g^6 h^2-2176895711340 g^5 h^3+907935857920 g^4 h^4-444735067770 g^3 h^5+290672065390 g^2 h^6-14010103065 g h^7-4203472140 h^8-353317752760 g^8 n+598793009220 g^7 h n-218223620440 g^6 h^2 n+256063149930 g^5 h^3 n-79199490930 g^4 h^4 n+2700824595 g^3 h^5 n+1055301240 g^2 h^6 n-622706000 g^8 n^2-1639012200 g^7 h n^2+5534225130 g^6 h^2 n^2-882738045 g^5 h^3 n^2+25672500 g^4 h^4 n^2+149307130 g^8 n^3+17021235 g^7 h n^3-3214680 g^6 h^2 n^3-288960 g^8 n^4-7458635520 g^8 \[Pi]^4+5561861760 g^7 h \[Pi]^4+19790386560 g^6 h^2 \[Pi]^4-9687752928 g^5 h^3 \[Pi]^4+1816105536 g^4 h^4 \[Pi]^4+480199104 g^3 h^5 \[Pi]^4-285668208 g^2 h^6 \[Pi]^4-88547256 g h^7 \[Pi]^4-10677744 h^8 \[Pi]^4+5007453696 g^8 n \[Pi]^4-8418180960 g^7 h n \[Pi]^4+4869541152 g^6 h^2 n \[Pi]^4-1936717776 g^5 h^3 n \[Pi]^4-39136608 g^4 h^4 n \[Pi]^4+82600560 g^3 h^5 n \[Pi]^4-299376 g^2 h^6 n \[Pi]^4+12102048 g^8 n^2 \[Pi]^4-49723632 g^7 h n^2 \[Pi]^4+78899184 g^6 h^2 n^2 \[Pi]^4-6463800 g^5 h^3 n^2 \[Pi]^4-154224 g^4 h^4 n^2 \[Pi]^4-1669248 g^8 n^3 \[Pi]^4-326592 g^7 h n^3 \[Pi]^4+27216 g^6 h^2 n^3 \[Pi]^4+18144 g^8 n^4 \[Pi]^4+2214604800 g^8 \[Pi]^6-385689600 g^7 h \[Pi]^6-3908736000 g^6 h^2 \[Pi]^6+2317248000 g^5 h^3 \[Pi]^6+43027200 g^4 h^4 \[Pi]^6+94867200 g^3 h^5 \[Pi]^6+170035200 g^2 h^6 \[Pi]^6-24883200 g h^7 \[Pi]^6+2073600 h^8 \[Pi]^6-1082419200 g^8 n \[Pi]^6+1701388800 g^7 h n \[Pi]^6-727315200 g^6 h^2 n \[Pi]^6+273715200 g^5 h^3 n \[Pi]^6-76723200 g^4 h^4 n \[Pi]^6-7776000 g^7 h n^2 \[Pi]^6+3166977139200 g^8 zeta[3]+5878597213440 g^7 h zeta[3]-9105523217280 g^6 h^2 zeta[3]-210085747200 g^5 h^3 zeta[3]+2255459592960 g^4 h^4 zeta[3]-873270538560 g^3 h^5 zeta[3]+512408151360 g^2 h^6 zeta[3]+63035794080 g h^7 zeta[3]-1491436800 h^8 zeta[3]-392665190400 g^8 n zeta[3]+1080567734400 g^7 h n zeta[3]-674847210240 g^6 h^2 n zeta[3]+893869784640 g^5 h^3 n zeta[3]+1128647520 g^4 h^4 n zeta[3]-12620739600 g^3 h^5 n zeta[3]-424569600 g^2 h^6 n zeta[3]-89481490560 g^8 n^2 zeta[3]+25595559360 g^7 h n^2 zeta[3]-10153200960 g^6 h^2 n^2 zeta[3]+819473760 g^5 h^3 n^2 zeta[3]+14878080 g^4 h^4 n^2 zeta[3]-328315680 g^8 n^3 zeta[3]+190103760 g^7 h n^3 zeta[3]-23405760 g^6 h^2 n^3 zeta[3]-1451520 g^8 n^4 zeta[3]+4405699952640 g^8 zeta[3]^2-5713113047040 g^7 h zeta[3]^2-398886405120 g^6 h^2 zeta[3]^2+2341821404160 g^5 h^3 zeta[3]^2-606402961920 g^4 h^4 zeta[3]^2-26218805760 g^3 h^5 zeta[3]^2+93666585600 g^2 h^6 zeta[3]^2+1881169920 g h^7 zeta[3]^2-156764160 h^8 zeta[3]^2-147436692480 g^8 n zeta[3]^2+557061442560 g^7 h n zeta[3]^2-210024783360 g^6 h^2 n zeta[3]^2+147906984960 g^5 h^3 n zeta[3]^2-28766223360 g^4 h^4 n zeta[3]^2+10816727040 g^8 n^2 zeta[3]^2-2233889280 g^7 h n^2 zeta[3]^2+21806639285760 g^8 zeta[5]-44856457551360 g^7 h zeta[5]+40108195249920 g^6 h^2 zeta[5]-19894655410560 g^5 h^3 zeta[5]+3130149173760 g^4 h^4 zeta[5]+357334104960 g^3 h^5 zeta[5]-221971518720 g^2 h^6 zeta[5]-30686584320 g h^7 zeta[5]+4062804480 h^8 zeta[5]+1740219344640 g^8 n zeta[5]-3154535798400 g^7 h n zeta[5]+2561523108480 g^6 h^2 n zeta[5]-1392036347520 g^5 h^3 n zeta[5]+191382912000 g^4 h^4 n zeta[5]+3370429440 g^3 h^5 n zeta[5]+52254720 g^2 h^6 n zeta[5]+93787424640 g^8 n^2 zeta[5]-11816098560 g^7 h n^2 zeta[5]+842607360 g^6 h^2 n^2 zeta[5]-117573120 g^5 h^3 n^2 zeta[5]+78382080 g^8 n^3 zeta[5]-38125611982080 g^8 zeta[7]+55489104276480 g^7 h zeta[7]-35375106412800 g^6 h^2 zeta[7]+18181977569280 g^5 h^3 zeta[7]-6226907581440 g^4 h^4 zeta[7]+970330959360 g^3 h^5 zeta[7]-964158370560 g^2 h^6 zeta[7]-299987815680 g^8 n zeta[7]-286408120320 g^7 h n zeta[7]-1150570552320 g^6 h^2 n zeta[7]-155549237760 g^5 h^3 n zeta[7])+1/5643509760 g^2 q (2307528586160 g^8-4841047826160 g^7 h+4493452300400 g^6 h^2-1535158834440 g^5 h^3+507885924000 g^4 h^4-218029712460 g^3 h^5+117563069890 g^2 h^6-11173508220 g h^7-905876405 h^8-182469968520 g^8 n+179234895000 g^7 h n-88609623200 g^6 h^2 n+96784689960 g^5 h^3 n-32332680835 g^4 h^4 n+2363800320 g^3 h^5 n+223207005 g^2 h^6 n-5072625390 g^8 n^2+5444749800 g^7 h n^2-325507000 g^6 h^2 n^2-107969400 g^5 h^3 n^2+5897150 g^4 h^4 n^2+55101305 g^8 n^3+3056760 g^7 h n^3-639135 g^6 h^2 n^3-99225 g^8 n^4-5016634560 g^8 \[Pi]^4+2241328320 g^7 h \[Pi]^4+11417910336 g^6 h^2 \[Pi]^4-5903222976 g^5 h^3 \[Pi]^4+642170592 g^4 h^4 \[Pi]^4+303104592 g^3 h^5 \[Pi]^4-125329680 g^2 h^6 \[Pi]^4-59276448 g h^7 \[Pi]^4-2347380 h^8 \[Pi]^4+2788896096 g^8 n \[Pi]^4-4674511296 g^7 h n \[Pi]^4+2639716128 g^6 h^2 n \[Pi]^4-937981296 g^5 h^3 n \[Pi]^4-12859560 g^4 h^4 n \[Pi]^4+37013760 g^3 h^5 n \[Pi]^4-124740 g^2 h^6 n \[Pi]^4+27088992 g^8 n^2 \[Pi]^4-42275520 g^7 h n^2 \[Pi]^4+40071024 g^6 h^2 n^2 \[Pi]^4-4164048 g^5 h^3 n^2 \[Pi]^4-38556 g^4 h^4 n^2 \[Pi]^4-879984 g^8 n^3 \[Pi]^4-81648 g^7 h n^3 \[Pi]^4+6804 g^6 h^2 n^3 \[Pi]^4+4536 g^8 n^4 \[Pi]^4+1308441600 g^8 \[Pi]^6-205286400 g^7 h \[Pi]^6-2353017600 g^6 h^2 \[Pi]^6+1272931200 g^5 h^3 \[Pi]^6-12441600 g^4 h^4 \[Pi]^6-3888000 g^3 h^5 \[Pi]^6+72576000 g^2 h^6 \[Pi]^6-6220800 g h^7 \[Pi]^6+518400 h^8 \[Pi]^6-624672000 g^8 n \[Pi]^6+949968000 g^7 h n \[Pi]^6-441158400 g^6 h^2 n \[Pi]^6+159926400 g^5 h^3 n \[Pi]^6-34214400 g^4 h^4 n \[Pi]^6-2592000 g^7 h n^2 \[Pi]^6+919826409600 g^8 zeta[3]+5289438672000 g^7 h zeta[3]-5766613896960 g^6 h^2 zeta[3]-745181337600 g^5 h^3 zeta[3]+1235869669440 g^4 h^4 zeta[3]-474976625760 g^3 h^5 zeta[3]+224867754720 g^2 h^6 zeta[3]+23538301920 g h^7 zeta[3]-347933880 h^8 zeta[3]-547094943360 g^8 n zeta[3]+650780282880 g^7 h n zeta[3]-450544368960 g^6 h^2 n zeta[3]+425196021600 g^5 h^3 n zeta[3]-4046021280 g^4 h^4 n zeta[3]-6494009760 g^3 h^5 n zeta[3]-88882920 g^2 h^6 n zeta[3]-32543532000 g^8 n^2 zeta[3]+3771774720 g^7 h n^2 zeta[3]-3016530720 g^6 h^2 n^2 zeta[3]+360339840 g^5 h^3 n^2 zeta[3]+4467960 g^4 h^4 n^2 zeta[3]-45314640 g^8 n^3 zeta[3]+37558080 g^7 h n^3 zeta[3]-5556600 g^6 h^2 n^3 zeta[3]-317520 g^8 n^4 zeta[3]+2599149772800 g^8 zeta[3]^2-3205983836160 g^7 h zeta[3]^2-244904808960 g^6 h^2 zeta[3]^2+1333573113600 g^5 h^3 zeta[3]^2-400689192960 g^4 h^4 zeta[3]^2+21809813760 g^3 h^5 zeta[3]^2+25317411840 g^2 h^6 zeta[3]^2+470292480 g h^7 zeta[3]^2-39191040 h^8 zeta[3]^2-128193891840 g^8 n zeta[3]^2+327813454080 g^7 h n zeta[3]^2-164876705280 g^6 h^2 n zeta[3]^2+68447151360 g^5 h^3 n zeta[3]^2-12462750720 g^4 h^4 n zeta[3]^2+5643509760 g^8 n^2 zeta[3]^2-744629760 g^7 h n^2 zeta[3]^2+14848505280000 g^8 zeta[5]-31303555799040 g^7 h zeta[5]+27478490699520 g^6 h^2 zeta[5]-12752264730240 g^5 h^3 zeta[5]+1937128193280 g^4 h^4 zeta[5]+150718942080 g^3 h^5 zeta[5]-126841800960 g^2 h^6 zeta[5]-4124856960 g h^7 zeta[5]+885064320 h^8 zeta[5]+1128881577600 g^8 n zeta[5]-1746584622720 g^7 h n zeta[5]+1327397258880 g^6 h^2 n zeta[5]-665519379840 g^5 h^3 n zeta[5]+84166024320 g^4 h^4 n zeta[5]+1440270720 g^3 h^5 n zeta[5]+13063680 g^2 h^6 n zeta[5]+36045959040 g^8 n^2 zeta[5]-5532468480 g^7 h n^2 zeta[5]+617258880 g^6 h^2 n^2 zeta[5]-58786560 g^5 h^3 n^2 zeta[5]+39191040 g^8 n^3 zeta[5]-23175601908480 g^8 zeta[7]+35219145669120 g^7 h zeta[7]-24410942680320 g^6 h^2 zeta[7]+12903179627520 g^5 h^3 zeta[7]-3494919778560 g^4 h^4 zeta[7]+546479861760 g^3 h^5 zeta[7]-355952620800 g^2 h^6 zeta[7]+148142131200 g^8 n zeta[7]-91354314240 g^7 h n zeta[7]-348957020160 g^6 h^2 n zeta[7]-51849745920 g^5 h^3 n zeta[7]));
(* solutionFP:Wilson-Fisher  fixed  point  solutions *)
solutionFP={g->1/Sqrt[n] Sqrt[6] Sqrt[epsilon] (1+1/2 epsilon (7181149780/(3 n^4)+1825090/n^3-3410/n^2-155/(3 n))-349658330/n^4-326180/n^3+726/n^2+22/n+1/4 epsilon^2 (1777/(36 n)+(-106755739-16420320 zeta[3])/(18 n^3)+(29093-42120 zeta[3])/(9 n^2)+(28 (-274292309+13220460 zeta[3]))/n^4)+1/8 epsilon^3 (-(217/(324 n))+(2437481884309+1120274064 \[Pi]^4+360530079840 zeta[3]-1904487655680 zeta[5])/(162 n^4)+(779869165-547344 \[Pi]^4+963323280 zeta[3]-1053492480 zeta[5])/(54 n^3)+(709151-5616 \[Pi]^4+2700864 zeta[3]+311040 zeta[5])/(108 n^2))+1/16 epsilon^4 ((6973-66960 zeta[3])/(2592 n)+1/(272160 n^2) (-1716750805+85077216 \[Pi]^4+1555200 \[Pi]^6-7415634240 zeta[3]+352719360 zeta[3]^2-18811699200 zeta[5])+1/(27216 n^4) (-480531037856149-24413822496 \[Pi]^4-583619592960 \[Pi]^6+1467850031355456 zeta[3]-16139309211648 zeta[3]^2+2930848133431680 zeta[5]-2888636008349952 zeta[7])+1/(6804 n^3) (-119414907521+1514949156 \[Pi]^4-263373120 \[Pi]^6-175310314956 zeta[3]-39945467520 zeta[3]^2+626374470960 zeta[5]-160086090528 zeta[7]))),h->1/Sqrt[n] Sqrt[6] Sqrt[epsilon] (6+1/2 epsilon (-(835600830120/n^4)-908667180/n^3-1036020/n^2-1290/n)+172575329220/n^4+247346520/n^3+412596/n^2+972/n+1/4 epsilon^2 (2781/(2 n)+(1156981601-632020320 zeta[3])/n^3-(4 (-270911+157140 zeta[3]))/n^2-(84 (-16701267571+6753945240 zeta[3]))/n^4)+1/8 epsilon^3 (-(3461/(18 n))+(5465613593485-24816192912 \[Pi]^4+33849734188896 zeta[3]-30410452650240 zeta[5])/(3 n^4)+(18166643735-75812112 \[Pi]^4+85582735920 zeta[3]-73240588800 zeta[5])/(9 n^3)+(25209239-125712 \[Pi]^4+100103040 zeta[3]-60652800 zeta[5])/(18 n^2))+1/16 epsilon^4 (-((5 (-1189+18576 zeta[3]))/(144 n))+1/(3024 n^2) (-8429443379+210216384 \[Pi]^4-20217600 \[Pi]^6-35311526208 zeta[3]-4585351680 zeta[3]^2+30451438080 zeta[5])+1/(840 n^4) (-6295268338412095+137114659999296 \[Pi]^4-19057597804800 \[Pi]^6-11133348364232640 zeta[3]-1256435096555520 zeta[3]^2+74627686841904000 zeta[5]-58518929182210560 zeta[7])-1/(189 n^3) 2 (502554132934-12272015322 \[Pi]^4+1614751200 \[Pi]^6+1084517385525 zeta[3]+217381921344 zeta[3]^2-4574754279900 zeta[5]+2890749358728 zeta[7])))};
(* deltaQexpand:large N expansion of scaling dimension deltaQ at WF fixed point *)
deltaQexpand=epsilon ((7744 q-5808 q^2)/n^3+(176 q-132 q^2)/n^2+(4 q-3 q^2)/n+(-2481664 q+1861248 q^2)/n^4+(-2852566016 q+2139424512 q^2)/n^5)+epsilon^2 ((-((8 q)/3)+(7 q^2)/4)/n+((9747487616 q)/3-424181248 q^2-1627608960 q^3)/n^5+(-((21069760 q)/3)+8828264 q^2-3043440 q^3)/n^4+(-66872 q+59520 q^2-9000 q^3)/n^3+(-((1568 q)/3)+(857 q^2)/2-45 q^3)/n^2)+epsilon^3 ((-((7 q)/9)+(11 q^2)/16)/n+(-((q (-59850900-18895680 zeta[3]))/262440)+(q^2 (-16169760-11197440 zeta[3]))/103680-1/20 q^3 (-465-720 zeta[3]))/n^2+1/n^3 (-1350 q^4+(q (306560564593920-13370885498880 zeta[3]))/3174474240+(q^3 (1863207360+411505920 zeta[3]))/90720-(q^2 (333249251328000+15034310000640 zeta[3]))/3762339840)+1/n^4 (-495720 q^4+(q^2 (-185359621138720358400-10134555231544934400 zeta[3]))/6094990540800-(q^3 (-14084225132544000-2317450847846400 zeta[3]))/1567641600-(q (-148126864814769254400+4432139983982592000 zeta[3]))/5142648268800)+1/n^5 (-223974720 q^4+(q^3 (57224631537527331225600+9659351931282889113600 zeta[3]))/10666233446400+(q (3198167184996340338681446400+597343718748645156401971200 zeta[3]))/373232840756428800-(q^2 (5414313788548361388608716800+1145623454539991507533824000 zeta[3]))/442350033489100800))+epsilon^4 ((-(1/80) q^2 (-(95/4)+60 zeta[3])+2/405 q (-60+(405 zeta[3])/2))/n+(-((q (-23467725-157464 \[Pi]^4-19420560 zeta[3]))/262440)-1/20 q^3 (-(835/2)-6 \[Pi]^4+1020 zeta[3])+(q^2 (-10749600-93312 \[Pi]^4+2177280 zeta[3]))/103680)/n^2+1/n^3 (-((q^2 (40077071032320+125285916672 \[Pi]^4+83320778096640 zeta[3]-54854914867200 zeta[5]))/3762339840)+(q (-1580432575680-111424045824 \[Pi]^4+196563444940800 zeta[3]-44569618329600 zeta[5]))/3174474240+(q^3 (95301360+3429216 \[Pi]^4-1683581760 zeta[3]-97977600 zeta[5]))/90720-1/70 q^4 (-38745-120960 zeta[3]-37800 zeta[5]))+1/n^5 (-28653588 q^5-1/442350033489100800 q^2 (-3079405729838613175625318400+9546862121166595896115200 \[Pi]^4+5528788094549695315260211200 zeta[3]-10991082040056502032531456000 zeta[5])+1/373232840756428800 q (-2295691679014474910780620800+4977864322905376303349760 \[Pi]^4+6318283771694660185069977600 zeta[3]-9571984135044514267004928000 zeta[5])+1/10666233446400 q^3 (-44390169356013173145600+80494599427357409280 \[Pi]^4-2991308136880354099200 zeta[3]-33389594246584074240000 zeta[5])+(q^4 (58548772597432320+8653791727042560 zeta[3]+12388632625152000 zeta[5]))/91445760)+1/n^4 (-((213597 q^5)/4)+(q^4 (185883102720+70553669760 zeta[3]+33900249600 zeta[5]))/181440-1/1567641600 q^3 (6914849853542400-19312090398720 \[Pi]^4+3405575964672000 zeta[3]+6443759443968000 zeta[5])-1/5142648268800 q (33236307072503539200+36934499866521600 \[Pi]^4-229081293337113907200 zeta[3]+207433037746593792000 zeta[5])+1/6094990540800 q^2 (31523439134496153600-84454626929541120 \[Pi]^4-189274433563076198400 zeta[3]+233030260945649664000 zeta[5])))+epsilon^5 ((2/405 q (-(215/8)+(27 \[Pi]^4)/16-135 zeta[3])-1/80 q^2 (-(175/16)+\[Pi]^4/2-35 zeta[3]))/n+1/n^2 (-((q (-10239210-161838 \[Pi]^4+99770940 zeta[3]-9447840 zeta[5]))/262440)+(q^2 (-5335080+18144 \[Pi]^4+29911680 zeta[3]-5598720 zeta[5]))/103680-1/20 q^3 (-(1695/8)+(17 \[Pi]^4)/2+325 zeta[3]-360 zeta[5]))+1/n^3 (1/3174474240 q (-53193669142320+1638028707840 \[Pi]^4-58954521600 \[Pi]^6-528784872053760 zeta[3]-1714216089600 zeta[3]^2-56183432336640 zeta[5])-1/70 q^4 (-(264285/4)-1008 \[Pi]^4-50 \[Pi]^6+162540 zeta[3]+49140 zeta[3]^2+85050 zeta[5])+1/90720 q^3 (-718914420-14029848 \[Pi]^4-129600 \[Pi]^6+24902640 zeta[3]+303730560 zeta[3]^2+332307360 zeta[5])-1/3762339840 q^2 (-80787565071360+694339817472 \[Pi]^4-72559411200 \[Pi]^6-460922372628480 zeta[3]+7923487703040 zeta[3]^2+1845427691520 zeta[5]))+1/n^5 (-2457216 q^6-1/442350033489100800 q^2 (-9397733556922029505983283200+46073234121247460960501760 \[Pi]^4-14538468306953045016576000 \[Pi]^6-9418547770503570366293606400 zeta[3]-3235460402761381981244620800 zeta[3]^2+54683688570665215136366592000 zeta[5]-35004619912045162276690329600 zeta[7])+1/373232840756428800 q (-6946269036695335056052224000+52652364764122168208916480 \[Pi]^4-12661354675984807231488000 \[Pi]^6-12278086101890863690796236800 zeta[3]-1695491555838813629684121600 zeta[3]^2+52837994984149416975807283200 zeta[5]-34552925411467144212873216000 zeta[7])+1/10666233446400 q^3 (-48491366676690502656000-24927567807336284160 \[Pi]^4-44166129955799040000 \[Pi]^6-2535439719121285939200 zeta[3]-30183957278894142259200 zeta[3]^2+89591086411990887628800 zeta[5]-19163422489481728819200 zeta[7])+1/91445760 q^4 (-19685156022282240+72114931058688 \[Pi]^4+16387080192000 \[Pi]^6-167566637726530560 zeta[3]+13887277928939520 zeta[3]^2+100112625178675200 zeta[5]-21080240100218880 zeta[7])-1/128 q^5 (-7171224192-4150185984 zeta[3]-1300230144 zeta[5]-1326108672 zeta[7]))+1/n^4 (-(1/1567641600) q^3 (10967962519987200+28379799705600 \[Pi]^4+8523491328000 \[Pi]^6-12919875010560000 zeta[3]+4147302452428800 zeta[3]^2+2653606506700800 zeta[5]-511979205427200 zeta[7])+1/181440 q^4 (57624300720+587947248 \[Pi]^4+44841600 \[Pi]^6-605659965120 zeta[3]+2018338560 zeta[3]^2+264817123200 zeta[5]-3497800320 zeta[7])+81/8 q^5 (3117/2+9104 zeta[3]+3584 zeta[5]+896 zeta[7])-1/5142648268800 q (118384750556084073600-1909010777809282560 \[Pi]^4+274382325061632000 \[Pi]^6+427662037771749043200 zeta[3]+46306976336409600000 zeta[3]^2-566991689894545305600 zeta[5]+242458468294826649600 zeta[7])+1/6094990540800 q^2 (164751565719131596800-1577286946358968320 \[Pi]^4+308241085906944000 \[Pi]^6+292704186178923724800 zeta[3]+66942305068017254400 zeta[3]^2-545158072689824563200 zeta[5]+256690886230233907200 zeta[7])));
